Full twists and stability of knots and quivers

We relate the stability of knot invariants under twisting a pair of strands to the stability of symmetric quivers under unlinking (or linking) operation. Starting from the HOMFLY-PT skein relations, we confirm the stable growth of $Sym^r$-coloured HOMFLY-PT polynomials under the addition of a~full twist to the knot. On the other hand, we show that symmetric quivers exhibit analogous stable growth under unlinking or linking of the quiver augmented with the extra node; in some cases this augmented quiver captures the spectrum of motivic Donaldson-Thomas invariants of all quivers in the sequence. Combining these two versions of the stable growth, we conjecture that performing a~full twist on any knot corresponds to appropriate unlinking or linking of the corresponding augmented quiver -- this statement is an important step towards a~direct definition of the knot-quiver correspondence based on the knot diagram. We confirm the conjecture for all twist knots, $(2,2p+1)$ torus knots, and all pretzel knots up to 15 crossings with an~odd number of twists in each twist region.

==> anc/Full_twists_and_stability_of_knots_and_quiver.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 13.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    185762,       4897]
NotebookOptionsPosition[    170694,       4643]
NotebookOutlinePosition[    171130,       4660]
CellTagsIndexPosition[    171087,       4657]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[TextData[{
 "\n(*This ancillary file contains quiver Q[K,i] computations for knot \
\[OpenCurlyDoubleQuote]K\[CloseCurlyDoubleQuote] with twist region \
\[OpenCurlyDoubleQuote]i\[CloseCurlyDoubleQuote]. \n*)\nOur notation is as \
follows:\n ::(1) P",
 StyleBox["[R, i,K] denote the R-colored HOMFLY-PT homology, \nwhere R is the \
color, K is the knot, and \[OpenCurlyDoubleQuote]i\[CloseCurlyDoubleQuote] \
indicates the twist  parameter. \n\n::(2) Q[K, i] denote the quiver \
associated with knot K in region \[OpenCurlyDoubleQuote]i\
\[CloseCurlyDoubleQuote]. \n",
  FontSize->18],
 StyleBox["To ensure correctness of quivers Q[K, i], we verify the \
polynomials results (obtained from quivers) by comparing them with known \
R-colored HOMFLY-PT polynomials of knot families (from Chern\[Dash]Simons \
theory/WZNW conformal models): \n(Knot families such as  twist knots, double \
twist knot, and pretzel knots etc.).\n",
  FontSize->16]
}], "Section",
 CellChangeTimes->{{3.964578844583754*^9, 3.9645790671547194`*^9}, {
   3.964580786852613*^9, 3.9645807932116003`*^9}, {3.964580877558737*^9, 
   3.964580888848279*^9}, {3.964580983307427*^9, 3.964580993952221*^9}, {
   3.9645880289134398`*^9, 3.9645880296070547`*^9}, {3.964592243536559*^9, 
   3.9645924616697083`*^9}, {3.964592523576223*^9, 3.964592608031644*^9}, {
   3.964593281494227*^9, 3.964593330062595*^9}, {3.964595435160822*^9, 
   3.964595444517468*^9}, 3.964624376647256*^9, {3.96466831753341*^9, 
   3.964668322497677*^9}, 
   3.965111940001156*^9},ExpressionUUID->"a019f7da-8d31-41f4-af23-\
b6fe82e513e8"],

Cell[CellGroupData[{

Cell["1:Colored HOMFLYPT Polynomials (WZNW conformal model)", "Title",
 CellChangeTimes->{{3.889687999929695*^9, 3.8896880201212544`*^9}, 
   3.920703046834309*^9, {3.964624981234264*^9, 
   3.964625009568037*^9}},ExpressionUUID->"f9c969fb-6166-4d08-8032-\
f4c791ab07fb"],

Cell[CellGroupData[{

Cell[TextData[{
 " ",
 StyleBox["(We have provided the R-colored HOMFLY-PT polynomial computation \
data for symmetric representations up to n boxes ",
  FontSize->14]
}], "Section",
 CellChangeTimes->{{3.889687999929695*^9, 3.8896880201212544`*^9}, 
   3.920703046834309*^9, {3.963985130264786*^9, 3.963985145620101*^9}, {
   3.96457918506292*^9, 3.9645791872425756`*^9}, {3.96457922314756*^9, 
   3.9645792339211283`*^9}, {3.964579274721315*^9, 3.9645792760832787`*^9}, {
   3.964579583873891*^9, 3.964579586343183*^9}, {3.9646213644425983`*^9, 
   3.9646213683178596`*^9}, {3.9646250021135263`*^9, 
   3.9646250142949743`*^9}, {3.9651119908498783`*^9, 3.965111991805607*^9}, {
   3.965112079833765*^9, 
   3.965112091939822*^9}},ExpressionUUID->"5ce82ee7-be4a-4769-979e-\
d77eca5cd2ac"],

Cell["WZNW conformal model ", "Subsection",
 CellChangeTimes->{{3.963985097419957*^9, 3.9639851284177017`*^9}, {
  3.963985170013226*^9, 3.9639851911356707`*^9}, {3.964593438703298*^9, 
  3.964593448983364*^9}},ExpressionUUID->"837a249e-da31-48d7-b869-\
208371529bbe"]
}, Open  ]],

Cell[CellGroupData[{

Cell["q6j Symbols (TYPE-1)", "Section",
 CellChangeTimes->{{3.8595662585689487`*^9, 3.8595662706267586`*^9}, {
  3.8595665472136135`*^9, 3.859566549343288*^9}, {3.9646212775068007`*^9, 
  3.964621292437798*^9}},ExpressionUUID->"1a2cac5c-cd26-4b36-ad13-\
e3da985ec087"],

Cell[BoxData[
 RowBox[{
  RowBox[{"MQ6JType11", "[", 
   RowBox[{"r_", ",", "i_", ",", "j_", ",", "A_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"MQ6JType11", "[", 
    RowBox[{"r", ",", "i", ",", "j", ",", "A"}], "]"}], "=", 
   RowBox[{"FunctionExpand", "[", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], "r"], " ", 
       SuperscriptBox[
        RowBox[{"QPochhammer", "[", 
         RowBox[{
          SuperscriptBox["q", "2"], ",", 
          SuperscriptBox["q", "2"], ",", "i"}], "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"QPochhammer", "[", 
         RowBox[{
          SuperscriptBox["q", "2"], ",", 
          SuperscriptBox["q", "2"], ",", "j"}], "]"}], "2"], " ", 
       RowBox[{"QPochhammer", "[", 
        RowBox[{
         SuperscriptBox["q", "2"], ",", 
         SuperscriptBox["q", "2"], ",", 
         RowBox[{"r", "-", "i"}]}], "]"}], " ", 
       RowBox[{"QPochhammer", "[", 
        RowBox[{
         SuperscriptBox["q", "2"], ",", 
         SuperscriptBox["q", "2"], ",", 
         RowBox[{"r", "-", "j"}]}], "]"}], " ", 
       RowBox[{
        UnderoverscriptBox["\[Sum]", 
         RowBox[{"z", "=", 
          RowBox[{"Max", "[", 
           RowBox[{"i", ",", "j"}], "]"}]}], 
         RowBox[{"Min", "[", 
          RowBox[{
           RowBox[{"i", "+", "j"}], ",", "r"}], "]"}]], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"-", "1"}], ")"}], "z"], " ", 
           RowBox[{"QPochhammer", "[", 
            RowBox[{
             RowBox[{
              SuperscriptBox["A", "2"], " ", 
              SuperscriptBox["q", 
               RowBox[{"-", "2"}]]}], ",", 
             SuperscriptBox["q", "2"], ",", 
             RowBox[{"r", "+", "z", "+", "1"}]}], "]"}], 
           SuperscriptBox["A", 
            RowBox[{
             RowBox[{"2", " ", "i"}], "+", 
             RowBox[{"2", " ", "j"}], "+", "r", "-", 
             RowBox[{"2", " ", "z"}]}]], " ", 
           SuperscriptBox["q", 
            RowBox[{
             SuperscriptBox["i", "2"], "-", 
             RowBox[{"3", " ", "j"}], "-", "r", "+", 
             RowBox[{"i", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "3"}], "+", 
                RowBox[{"2", " ", "j"}], "+", 
                RowBox[{"2", " ", "r"}], "-", 
                RowBox[{"4", " ", "z"}]}], ")"}]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"j", "+", 
                RowBox[{"2", " ", "r"}], "-", 
                RowBox[{"3", " ", "z"}]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"j", "-", "z"}], ")"}]}], "+", 
             RowBox[{"3", " ", "z"}]}]]}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"QPochhammer", "[", 
             RowBox[{
              SuperscriptBox["q", "2"], ",", 
              SuperscriptBox["q", "2"], ",", 
              RowBox[{"z", "-", "i"}]}], "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"QPochhammer", "[", 
             RowBox[{
              SuperscriptBox["q", "2"], ",", 
              SuperscriptBox["q", "2"], ",", 
              RowBox[{"z", "-", "j"}]}], "]"}], "2"], " ", 
           RowBox[{"QPochhammer", "[", 
            RowBox[{
             SuperscriptBox["q", "2"], ",", 
             SuperscriptBox["q", "2"], ",", 
             RowBox[{"r", "-", "z"}]}], "]"}], " ", 
           RowBox[{"QPochhammer", "[", 
            RowBox[{
             SuperscriptBox["q", "2"], ",", 
             SuperscriptBox["q", "2"], ",", 
             RowBox[{"i", "+", "j", "-", "z"}]}], "]"}], " ", 
           RowBox[{"QPochhammer", "[", 
            RowBox[{
             RowBox[{
              SuperscriptBox["A", "2"], " ", 
              SuperscriptBox["q", 
               RowBox[{"-", "2"}]]}], ",", 
             SuperscriptBox["q", "2"], ",", 
             RowBox[{"i", "+", "j", "-", "z"}]}], "]"}]}], ")"}]}]}]}], ")"}],
      "/", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"QPochhammer", "[", 
        RowBox[{
         SuperscriptBox["A", "2"], ",", 
         SuperscriptBox["q", "2"], ",", 
         RowBox[{"i", "+", "r"}]}], "]"}], " ", 
       RowBox[{"QPochhammer", "[", 
        RowBox[{
         RowBox[{
          SuperscriptBox["A", "2"], 
          RowBox[{"q", "^", 
           RowBox[{"(", 
            RowBox[{"-", "2"}], ")"}]}]}], ",", 
         SuperscriptBox["q", "2"], ",", 
         RowBox[{"j", "+", "r", "+", "1"}]}], "]"}]}], ")"}]}], 
    "]"}]}]}]], "Input",
 CellChangeTimes->{{3.859654622435429*^9, 3.8596546224384193`*^9}, {
   3.8597999447073298`*^9, 3.859799947840296*^9}, 3.8598000855394173`*^9, {
   3.8598005234321547`*^9, 3.859800526869175*^9}, {3.859801043352687*^9, 
   3.859801045940493*^9}, {3.8598010959115696`*^9, 3.8598011023229733`*^9}, {
   3.8598012327195835`*^9, 3.859801232996648*^9}, {3.8598015057044516`*^9, 
   3.8598015138453097`*^9}, {3.8598015905461216`*^9, 3.8598016418629055`*^9}, 
   3.859801675850047*^9, {3.8598586371531086`*^9, 3.859858638277684*^9}, {
   3.8598586691275682`*^9, 3.8598586955473557`*^9}, {3.8623261905983987`*^9, 
   3.8623261959466925`*^9}},
 CellLabel->
  "In[118]:=",ExpressionUUID->"5ba84f24-5afb-41aa-b5d5-56efb89bbc32"]
}, Open  ]],

Cell[CellGroupData[{

Cell[" q6j Symbols (TYPE-2)", "Section",
 CellChangeTimes->{{3.8595662585689487`*^9, 3.8595662706267586`*^9}, {
  3.8595665545571184`*^9, 3.8595665567754035`*^9}, {3.964621269683119*^9, 
  3.964621275322586*^9}},ExpressionUUID->"5ee02bc3-bacd-448f-8fe6-\
708ab0965605"],

Cell[BoxData[
 RowBox[{
  RowBox[{"MQ6JType22", "[", 
   RowBox[{"r_", ",", "i_", ",", "j_", ",", "A_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"MQ6JType22", "[", 
    RowBox[{"r", ",", "i", ",", "j", ",", "A"}], "]"}], "=", 
   RowBox[{"FunctionExpand", "[", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], "r"], " ", 
       SuperscriptBox[
        RowBox[{"QPochhammer", "[", 
         RowBox[{
          SuperscriptBox["q", "2"], ",", 
          SuperscriptBox["q", "2"], ",", "i"}], "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"QPochhammer", "[", 
         RowBox[{
          SuperscriptBox["q", "2"], ",", 
          SuperscriptBox["q", "2"], ",", "j"}], "]"}], "2"], "  ", 
       RowBox[{"QPochhammer", "[", 
        RowBox[{
         SuperscriptBox["q", "2"], ",", 
         SuperscriptBox["q", "2"], ",", 
         RowBox[{"r", "-", "i"}]}], "]"}], " ", 
       RowBox[{"QPochhammer", "[", 
        RowBox[{
         SuperscriptBox["q", "2"], ",", 
         SuperscriptBox["q", "2"], ",", 
         RowBox[{"r", "-", "j"}]}], "]"}], " ", 
       RowBox[{
        UnderoverscriptBox["\[Sum]", 
         RowBox[{"z", "=", 
          RowBox[{"Max", "[", 
           RowBox[{"i", ",", "j"}], "]"}]}], 
         RowBox[{"Min", "[", 
          RowBox[{
           RowBox[{"i", "+", "j"}], ",", "r"}], "]"}]], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"-", "1"}], ")"}], "z"], " ", 
           RowBox[{"QPochhammer", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"A", "^", "2"}], 
              SuperscriptBox["q", 
               RowBox[{"-", "2"}]]}], ",", 
             SuperscriptBox["q", "2"], ",", 
             RowBox[{"r", "+", "z", "+", "1"}]}], "]"}], " ", 
           SuperscriptBox["A", 
            RowBox[{"i", "+", "r"}]], " ", 
           SuperscriptBox["q", 
            RowBox[{
             SuperscriptBox["i", "2"], "+", "j", "-", "r", "+", 
             RowBox[{"i", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                RowBox[{"2", " ", "j"}], "+", 
                RowBox[{"2", " ", "r"}], "-", 
                RowBox[{"4", " ", "z"}]}], ")"}]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"j", "+", 
                RowBox[{"2", " ", "r"}], "-", 
                RowBox[{"3", " ", "z"}]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"j", "-", "z"}], ")"}]}], "-", "z"}]]}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"QPochhammer", "[", 
             RowBox[{
              SuperscriptBox["q", "2"], ",", 
              SuperscriptBox["q", "2"], ",", 
              RowBox[{"z", "-", "i"}]}], "]"}], "2"], " ", 
           RowBox[{"QPochhammer", "[", 
            RowBox[{
             SuperscriptBox["q", "2"], ",", 
             SuperscriptBox["q", "2"], ",", 
             RowBox[{"z", "-", "j"}]}], "]"}], " ", 
           RowBox[{"QPochhammer", "[", 
            RowBox[{
             SuperscriptBox["q", "2"], ",", 
             SuperscriptBox["q", "2"], ",", 
             RowBox[{"r", "-", "z"}]}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"QPochhammer", "[", 
             RowBox[{
              SuperscriptBox["q", "2"], ",", 
              SuperscriptBox["q", "2"], ",", 
              RowBox[{"i", "+", "j", "-", "z"}]}], "]"}], "2"], " ", 
           RowBox[{"QPochhammer", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"A", "^", "2"}], 
              SuperscriptBox["q", 
               RowBox[{"-", "2"}]]}], ",", 
             SuperscriptBox["q", "2"], ",", 
             RowBox[{
              RowBox[{"-", "j"}], "+", "z"}]}], "]"}]}], ")"}]}]}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"QPochhammer", "[", 
        RowBox[{
         SuperscriptBox["A", "2"], ",", 
         SuperscriptBox["q", "2"], ",", 
         RowBox[{"i", "+", "r"}]}], "]"}], " ", 
       RowBox[{"QPochhammer", "[", 
        RowBox[{
         RowBox[{
          SuperscriptBox["A", "2"], 
          RowBox[{"q", "^", 
           RowBox[{"(", 
            RowBox[{"-", "2"}], ")"}]}]}], ",", 
         SuperscriptBox["q", "2"], ",", 
         RowBox[{"j", "+", "r", "+", "1"}]}], "]"}]}], ")"}]}], 
    "]"}]}]}]], "Input",
 CellChangeTimes->{{3.8596492834517*^9, 3.859649288316761*^9}, 
   3.859649523484912*^9, {3.8596496181421556`*^9, 3.85964963890377*^9}, {
   3.8596496748268795`*^9, 3.8596496821612315`*^9}, {3.859649748237851*^9, 
   3.859649820629121*^9}, {3.8596514501151342`*^9, 3.8596514531687107`*^9}, 
   3.8596535284639664`*^9, 3.859860210746255*^9, {3.8598602470963445`*^9, 
   3.859860327152416*^9}, {3.8623245851984673`*^9, 3.8623245866540976`*^9}, 
   3.862324657546261*^9, {3.8623262041378098`*^9, 3.8623262092606273`*^9}},
 CellLabel->
  "In[119]:=",ExpressionUUID->"54601b0c-ad20-433c-b9d8-0c1caf40df25"],

Cell[BoxData[
 RowBox[{
  RowBox[{"AH1", "[", 
   RowBox[{"l_", ",", "r_", ",", "A_"}], "]"}], ":=", 
  RowBox[{"FunctionExpand", "[", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["A", 
       RowBox[{
        RowBox[{"-", "2"}], " ", "r"}]], " ", 
      SuperscriptBox["q", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "2"}], " ", "l"}], "+", 
        RowBox[{"2", " ", "r"}]}]], 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["q", 
         RowBox[{"4", " ", "l"}]], "-", 
        SuperscriptBox["q", 
         RowBox[{"2", "+", 
          RowBox[{"4", " ", "r"}]}]]}], ")"}], " ", 
      RowBox[{"QPochhammer", "[", 
       RowBox[{
        RowBox[{"A", "^", 
         RowBox[{"(", "2", ")"}]}], ",", 
        SuperscriptBox["q", "2"], ",", 
        RowBox[{"l", "-", "1"}]}], "]"}], " ", 
      RowBox[{"QPochhammer", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"A", "^", 
          RowBox[{"(", "2", ")"}]}], 
         RowBox[{"q", "^", 
          RowBox[{"(", 
           RowBox[{"-", "2"}], ")"}]}]}], ",", 
        SuperscriptBox["q", "2"], ",", 
        RowBox[{
         RowBox[{"-", "l"}], "+", 
         RowBox[{"2", " ", "r"}], "+", "1"}]}], "]"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"QPochhammer", "[", 
       RowBox[{
        SuperscriptBox["q", "2"], ",", 
        SuperscriptBox["q", "2"], ",", "l"}], "]"}], "   ", 
      RowBox[{"QPochhammer", "[", 
       RowBox[{
        SuperscriptBox["q", "2"], ",", 
        SuperscriptBox["q", "2"], ",", 
        RowBox[{"1", "-", "l", "+", 
         RowBox[{"2", " ", "r"}]}]}], "]"}]}], ")"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.85986049526287*^9, 3.859860532543247*^9}, 
   3.859860565195238*^9, {3.859860608446457*^9, 3.8598606227774525`*^9}, {
   3.8623234512789264`*^9, 3.8623234557952394`*^9}, {3.8623241116657305`*^9, 
   3.8623241241167545`*^9}, {3.862325116720999*^9, 3.862325123550866*^9}, {
   3.8623253990279417`*^9, 3.8623254076852083`*^9}, {3.862325440392105*^9, 
   3.862325444660517*^9}, {3.862325889764494*^9, 3.862325890173727*^9}, {
   3.862326017884121*^9, 3.8623260419592185`*^9}},
 CellLabel->
  "In[120]:=",ExpressionUUID->"ca3ad8a0-8fdd-4d41-a856-6165ce8c71e3"],

Cell[BoxData[
 RowBox[{
  RowBox[{"AD1", "[", 
   RowBox[{"l_", ",", "r_", ",", "M_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["A", 
       RowBox[{
        RowBox[{"-", "2"}], " ", "l"}]], " ", 
      SuperscriptBox["q", 
       RowBox[{
        RowBox[{"-", "2"}], "+", 
        RowBox[{"2", " ", "l"}]}]], " ", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["q", "2"], "-", 
        RowBox[{
         SuperscriptBox["A", "2"], " ", 
         SuperscriptBox["q", 
          RowBox[{"4", " ", "l"}]]}]}], ")"}], " ", 
      RowBox[{"QPochhammer", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"A", "^", "2"}], " ", 
         SuperscriptBox["q", 
          RowBox[{"-", "2"}]]}], ",", 
        SuperscriptBox["q", "2"], ",", "l"}], "]"}], 
      RowBox[{"QPochhammer", "[", 
       RowBox[{
        RowBox[{"A", "^", "2"}], " ", ",", 
        SuperscriptBox["q", "2"], ",", 
        RowBox[{"l", "-", "1"}]}], "]"}]}], ")"}], "/", 
    RowBox[{"(", 
     SuperscriptBox[
      RowBox[{"QPochhammer", "[", 
       RowBox[{
        SuperscriptBox["q", "2"], ",", 
        SuperscriptBox["q", "2"], ",", "l"}], "]"}], "2"], " ", ")"}]}], "//",
    "FunctionExpand"}]}]], "Input",
 CellChangeTimes->{{3.8623235279501514`*^9, 3.862323538441689*^9}, {
  3.862323603413336*^9, 3.862323676949378*^9}, {3.8623258045162354`*^9, 
  3.8623258056530685`*^9}},
 CellLabel->
  "In[121]:=",ExpressionUUID->"f2d0c1db-8051-4e31-af2e-ffeade0cc8a4"],

Cell[BoxData[
 RowBox[{
  RowBox[{"QDIM1", "[", "r_", "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"A", "^", 
     RowBox[{"(", 
      RowBox[{"-", "r"}], ")"}]}], 
    SuperscriptBox["q", "r"], 
    RowBox[{
     RowBox[{"(", " ", 
      RowBox[{"QPochhammer", "[", 
       RowBox[{
        RowBox[{"A", "^", "2"}], ",", 
        RowBox[{"q", "^", "2"}], ",", "r"}], "]"}], ")"}], "/", 
     RowBox[{"(", " ", 
      RowBox[{"QPochhammer", "[", 
       RowBox[{
        RowBox[{"q", "^", "2"}], ",", 
        RowBox[{"q", "^", "2"}], ",", "r"}], "]"}], ")"}]}]}], "//", 
   "FunctionExpand"}]}]], "Input",
 CellChangeTimes->{{3.859566783010426*^9, 3.8595668524135127`*^9}, {
   3.859567950316422*^9, 3.859567953349435*^9}, 3.8596489479482603`*^9, {
   3.8596510738173637`*^9, 3.8596511074800386`*^9}, {3.859651166744544*^9, 
   3.8596511689717293`*^9}, {3.8596513361794376`*^9, 3.859651337930871*^9}, 
   3.8596516522265673`*^9, {3.8596517927188516`*^9, 3.8596517948724937`*^9}, {
   3.859652967732803*^9, 3.8596529922368064`*^9}, {3.859653167786931*^9, 
   3.859653177823862*^9}, {3.859653550071001*^9, 3.859653550466606*^9}, {
   3.8597041921288633`*^9, 3.8597042569814997`*^9}, {3.8623233403499255`*^9, 
   3.862323361571249*^9}, {3.862323736138113*^9, 3.862323738366788*^9}, {
   3.964618876872085*^9, 3.9646188772974453`*^9}},
 CellLabel->
  "In[122]:=",ExpressionUUID->"040389c0-ec28-4f66-9ca3-a04c5da6b10a"],

Cell[BoxData[""], "Input",
 CellChangeTimes->{3.8596528353452654`*^9},
 CellLabel->
  "In[123]:=",ExpressionUUID->"225a37ae-7c3d-4210-afe7-6cdbb674fbe3"]
}, Open  ]],

Cell[CellGroupData[{

Cell[" Define q-6j Symbols:", "Section",
 CellChangeTimes->{{3.8595662585689487`*^9, 3.8595662706267586`*^9}, {
   3.9646212329083033`*^9, 3.964621235716969*^9}, 3.964621341712963*^9, {
   3.9646243166556673`*^9, 
   3.964624319181374*^9}},ExpressionUUID->"2f889706-b608-434c-827f-\
6a98e71c099c"],

Cell[BoxData[
 RowBox[{
  RowBox[{"a", "[", 
   RowBox[{"i_", ",", "j_", ",", "r_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"a", "[", 
    RowBox[{"i", ",", "j", ",", "r"}], "]"}], "=", 
   RowBox[{
    RowBox[{"FunctionExpand", "[", 
     RowBox[{"MQ6JType11", "[", 
      RowBox[{"r", ",", "i", ",", "j", ",", "A"}], "]"}], "]"}], "//", 
    "Factor"}]}]}]], "Input",
 CellChangeTimes->{{3.8595671822591925`*^9, 3.8595671874554915`*^9}, {
   3.859567960697209*^9, 3.8595679655398164`*^9}, 3.859650629760453*^9, {
   3.8596511497195506`*^9, 3.8596511559393244`*^9}, {3.8596516905562286`*^9, 
   3.8596516977503786`*^9}, {3.8596535574281893`*^9, 3.859653559544326*^9}, {
   3.8623233727914248`*^9, 3.8623233883229437`*^9}, {3.964618639541728*^9, 
   3.964618648596027*^9}},
 CellLabel->
  "In[124]:=",ExpressionUUID->"8c331184-191f-42f1-954b-37b48192d492"],

Cell[BoxData[
 RowBox[{
  RowBox[{"e", "[", 
   RowBox[{"i_", ",", "j_", ",", "r_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"e", "[", 
    RowBox[{"i", ",", "j", ",", "r"}], "]"}], "=", 
   RowBox[{
    RowBox[{"FunctionExpand", "[", 
     RowBox[{"MQ6JType22", "[", 
      RowBox[{"r", ",", "j", ",", "i", ",", "A"}], "]"}], "]"}], "//", 
    "Factor"}]}]}]], "Input",
 CellChangeTimes->{{3.8595662079974275`*^9, 3.859566219946163*^9}, 
   3.859567028314967*^9, {3.8595671727047462`*^9, 3.8595671941734467`*^9}, {
   3.859567969500653*^9, 3.859567974201465*^9}, 3.8596506326733513`*^9, {
   3.8596511587852693`*^9, 3.859651164046826*^9}, {3.859651700246498*^9, 
   3.8596517021434774`*^9}, {3.8596535615500116`*^9, 3.85965356364404*^9}, {
   3.862323377025461*^9, 3.8623233902018814`*^9}, {3.9646186505723267`*^9, 
   3.96461865763018*^9}},
 CellLabel->
  "In[125]:=",ExpressionUUID->"7028b11e-b49a-4c9d-b4ef-8355cf44804f"]
}, Open  ]],

Cell[CellGroupData[{

Cell[" quantum dimensions:", "Section",
 CellChangeTimes->{{3.859566277584829*^9, 3.85956628910919*^9}, {
   3.96462130314469*^9, 3.964621307015283*^9}, 
   3.964621344510631*^9},ExpressionUUID->"6a4aba1a-320b-4c07-b91b-\
5aa4819c284e"],

Cell[BoxData[
 RowBox[{
  RowBox[{"h", "[", 
   RowBox[{"l_", ",", "r_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"h", "[", 
    RowBox[{"l", ",", "r"}], "]"}], "=", 
   RowBox[{
    RowBox[{"AH1", "[", 
     RowBox[{
      RowBox[{"r", "-", "l"}], ",", "r", ",", "A"}], "]"}], "//", 
    "Factor"}]}]}]], "Input",
 CellChangeTimes->{{3.8595662934393816`*^9, 3.8595663441752925`*^9}, {
   3.859567293958297*^9, 3.8595672988191805`*^9}, {3.859567980824782*^9, 
   3.85956798446986*^9}, {3.859651113771438*^9, 3.8596511156885858`*^9}, {
   3.859651706052122*^9, 3.8596517079735103`*^9}, {3.8596535668296733`*^9, 
   3.8596535685603433`*^9}, 3.8623236931522613`*^9, {3.862323812698427*^9, 
   3.862323820337023*^9}, {3.964618615870606*^9, 3.9646186363154917`*^9}, {
   3.964618898946498*^9, 3.964618900743907*^9}, {3.964618946067957*^9, 
   3.964618948314331*^9}},
 CellLabel->
  "In[126]:=",ExpressionUUID->"6a5b34db-aa0a-491b-b3a9-8c07334ab39c"],

Cell[BoxData[
 RowBox[{
  RowBox[{"d", "[", 
   RowBox[{"l_", ",", "r_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"d", "[", 
    RowBox[{"l", ",", "r"}], "]"}], "=", 
   RowBox[{
    RowBox[{"AD1", "[", 
     RowBox[{"l", ",", "r", ",", "A"}], "]"}], "//", "Factor"}]}]}]], "Input",
 CellChangeTimes->{{3.8595663505683217`*^9, 3.8595663605718546`*^9}, {
   3.859567301011365*^9, 3.859567305115597*^9}, {3.859567989293964*^9, 
   3.859567993305563*^9}, {3.859651118521138*^9, 3.8596511188951716`*^9}, {
   3.8596517109531674`*^9, 3.8596517129151645`*^9}, {3.8596535706757*^9, 
   3.859653572228443*^9}, 3.8623236955184546`*^9, {3.8623238150869384`*^9, 
   3.862323822253415*^9}, {3.9646186186252527`*^9, 3.964618632411213*^9}, {
   3.964618893049815*^9, 3.964618897535349*^9}},
 CellLabel->
  "In[127]:=",ExpressionUUID->"7cb11421-d0d9-4010-ad4d-42995000757f"],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.859563478048359*^9, 3.859563506386334*^9}, {
  3.8595636125287223`*^9, 3.859563628256633*^9}},
 CellLabel->
  "In[128]:=",ExpressionUUID->"6c8beef1-7126-4b1b-a8c3-6c76b3ee5c3f"],

Cell[BoxData[
 RowBox[{
  RowBox[{"c", "[", "r_", "]"}], ":=", 
  RowBox[{
   RowBox[{"c", "[", "r", "]"}], "=", 
   RowBox[{"Table", "[", 
    RowBox[{"i", ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "0", ",", "r"}], "}"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.859567031591283*^9, 3.8595670533662944`*^9}, {
  3.8595677617147408`*^9, 3.859567761993474*^9}, {3.8595679979110327`*^9, 
  3.8595679996726294`*^9}, {3.964618914943898*^9, 3.964618916662345*^9}},
 CellLabel->
  "In[129]:=",ExpressionUUID->"9926bce2-dfcf-4e6e-81c1-df09ffbb9fb1"]
}, Open  ]],

Cell[CellGroupData[{

Cell[" Braiding Eigenvalues:", "Section",
 CellChangeTimes->{{3.859566277584829*^9, 3.85956628910919*^9}, {
  3.96462130314469*^9, 
  3.964621347485324*^9}},ExpressionUUID->"265163ce-b3ab-4a84-b35c-\
84af2520077d"],

Cell[BoxData[
 RowBox[{
  StyleBox["\[IndentingNewLine]",
   FontSize->24,
   FontColor->RGBColor[0.5, 0, 0.5]], 
  RowBox[{
   RowBox[{
    RowBox[{"plus", "[", 
     RowBox[{"l_", ",", "R_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{"plus", "[", 
      RowBox[{"l", ",", "R"}], "]"}], "=", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"-", "1"}], ")"}], 
       RowBox[{
        RowBox[{"-", "l"}], "+", "R", "+", "1"}]], " ", 
      SuperscriptBox["A", "R"], " ", 
      SuperscriptBox["q", 
       RowBox[{"l", "-", 
        SuperscriptBox["l", "2"], "+", 
        SuperscriptBox["R", "2"]}]]}]}]}], "\n", 
   RowBox[{
    RowBox[{"minus", "[", 
     RowBox[{"l_", ",", "R_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{"minus", "[", 
      RowBox[{"l", ",", "R"}], "]"}], "=", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"-", "1"}], ")"}], 
       RowBox[{"l", "+", "1"}]], " ", 
      SuperscriptBox["A", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "l"}]], " ", 
      SuperscriptBox["q", 
       RowBox[{"2", "-", 
        RowBox[{"3", " ", "l"}], "+", 
        SuperscriptBox["l", "2"]}]]}]}]}], "\n"}]}]], "Input",
 CellChangeTimes->{{3.65675265862175*^9, 3.656752676853716*^9}, {
   3.8432990956601863`*^9, 3.8432991152792006`*^9}, 3.843299212165248*^9, {
   3.8432998126892414`*^9, 3.843299828645357*^9}, {3.859567105792521*^9, 
   3.8595671117090974`*^9}, {3.859567422185481*^9, 3.8595674331215043`*^9}, {
   3.859568006115594*^9, 3.8595680229853015`*^9}, {3.86232384528557*^9, 
   3.8623239183555555`*^9}, 3.8623240223526387`*^9, {3.86232475497036*^9, 
   3.862324760390005*^9}, {3.8722494656365213`*^9, 3.87224946657994*^9}, {
   3.872249686488413*^9, 3.872249691995061*^9}, {3.964618667436651*^9, 
   3.9646186893791533`*^9}},
 CellLabel->
  "In[130]:=",ExpressionUUID->"b1e4fe23-c8bc-4710-a0a6-98547930f107"]
}, Open  ]],

Cell[TextData[{
 "R-colored HOMFLY-PT Polynomial Invariants of Knot Families: H(R,i,K),\n \
where color R, \[OpenCurlyDoubleQuote]i\[CloseCurlyDoubleQuote] is twist \
region parameter and",
 StyleBox["  K stands for knot families (input).\n  We use the following \
shorthand notation for knot families:\n",
  FontSize->24],
 StyleBox[" K = Torus, Double-twist, Twistplus, Twistminus, Pretzel,",
  FontSize->24,
  FontColor->RGBColor[0, 0, 1]],
 Cell[BoxData[
  RowBox[{" ", 
   SubscriptBox["KnotF8", "13"]}]],
  CellChangeTimes->{{3.9640037765887117`*^9, 3.964003804232829*^9}, {
    3.964003840423964*^9, 3.9640038457532063`*^9}, {3.9640040207648363`*^9, 
    3.964004091913061*^9}, 3.964004127662726*^9, {3.964004171599987*^9, 
    3.9640041949692907`*^9}, {3.9640042257617207`*^9, 
    3.9640042528300323`*^9}, {3.964004558274404*^9, 3.964004559511949*^9}, 
    3.964005609446273*^9, 3.9640056887665157`*^9, 3.964159518758007*^9, {
    3.964580444001586*^9, 3.964580501470703*^9}},
  FontSize->24,
  FontColor->RGBColor[0, 0, 1],ExpressionUUID->
  "d58a1aef-d780-496f-9f78-2b7ecdd7cd01"]
}], "Section",
 CellChangeTimes->{{3.854502590419979*^9, 3.854502606531516*^9}, {
  3.963985407940943*^9, 3.963985423574016*^9}, {3.963985463853869*^9, 
  3.963985502140221*^9}, {3.9639961438959827`*^9, 3.9639962036143303`*^9}, {
  3.9645796395040083`*^9, 3.964579639692622*^9}, {3.9645811791125174`*^9, 
  3.9645813109298553`*^9}, {3.964581372130827*^9, 3.964581493272375*^9}, {
  3.9645945742759457`*^9, 3.964594590652944*^9}, {3.964621405675932*^9, 
  3.964621428592288*^9}},ExpressionUUID->"e4532866-7cbd-46bd-ab6e-\
13a54b72f710"],

Cell[CellGroupData[{

Cell["(i). Torus Knots T (2, 2 p + 1) ;", "Section",
 CellChangeTimes->{{3.963996341875495*^9, 3.963996352580648*^9}, {
   3.9639973210323057`*^9, 3.963997339574332*^9}, {3.964159464717287*^9, 
   3.964159465258998*^9}, 3.964579956897311*^9, 3.9645815301946774`*^9, {
   3.964624530248382*^9, 
   3.9646245377993603`*^9}},ExpressionUUID->"7b29362e-fff1-4be4-aaa0-\
2513e7ffa964"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"P", "[", 
    RowBox[{"R_", ",", " ", "p_", ",", "\"\<torus\>\""}], "]"}], " ", ":=", 
   " ", 
   RowBox[{
    RowBox[{"Simplify", "[", "\n", " ", 
     RowBox[{
      RowBox[{
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"h", "[", 
           RowBox[{"m", ",", " ", "R"}], "]"}], " ", 
          RowBox[{"e", "[", 
           RowBox[{"m", ",", " ", "0", ",", " ", "R"}], "]"}], " ", 
          RowBox[{
           RowBox[{"plus", "[", 
            RowBox[{
             RowBox[{"m", "+", "1"}], ",", " ", "R"}], "]"}], "^", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "p"}], " ", "+", " ", "5"}], ")"}]}], " ", 
          RowBox[{"e", "[", 
           RowBox[{"m", ",", " ", "0", ",", " ", "R"}], "]"}]}], ",", " ", 
         RowBox[{"{", 
          RowBox[{"m", ",", " ", 
           RowBox[{"c", "[", "R", "]"}]}], "}"}]}], "]"}], " ", 
       RowBox[{"QDIM1", "[", "R", "]"}]}], " ", ",", " ", 
      RowBox[{"q", " ", ">", " ", "0"}]}], "]"}], " ", "//", " ", 
    "Expand"}]}], "\n", "\n", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"Example", " ", "computations", " ", "for", " ", "p"}], "=", 
    RowBox[{
     RowBox[{"1", " ", "and", " ", "p"}], "=", "2"}]}], " ", "*)"}], "\n"}], "\n", 
 RowBox[{"  ", 
  RowBox[{"P", "[", 
   RowBox[{"1", ",", " ", "0", ",", "\"\<torus\>\""}], "]"}], "  ", 
  RowBox[{"(*", " ", 
   RowBox[{"Corresponds", " ", "to", " ", 
    SubscriptBox["3", "1"], " ", "knot", 
    RowBox[{"(", 
     RowBox[{"p", "=", "1"}], ")"}]}], " ", "*)"}]}], "\n"}], "Input",
 CellChangeTimes->{{3.9639962575878983`*^9, 3.9639962948735723`*^9}, {
   3.9645799800873528`*^9, 3.964580042683835*^9}, 3.9645805709125423`*^9, {
   3.964585870097238*^9, 3.964585877323681*^9}, {3.964588047311955*^9, 
   3.96458805145807*^9}, {3.9645949065886087`*^9, 3.9645949089565487`*^9}, {
   3.964597176149065*^9, 3.964597179363152*^9}, {3.9645980128710423`*^9, 
   3.964598066980773*^9}, {3.96459814826532*^9, 3.964598190560727*^9}, {
   3.964598228453033*^9, 3.96459827327419*^9}, {3.964618743769196*^9, 
   3.9646187535689993`*^9}, 3.964618935580803*^9, 3.964618983611361*^9},
 CellLabel->
  "In[132]:=",ExpressionUUID->"9269e256-432c-4f7b-b61a-79203a033058"],

Cell[BoxData[
 RowBox[{
  SuperscriptBox["A", "4"], "+", 
  FractionBox[
   SuperscriptBox["A", "4"], 
   SuperscriptBox["q", "4"]], "-", 
  FractionBox[
   SuperscriptBox["A", "6"], 
   SuperscriptBox["q", "2"]], "-", 
  RowBox[{
   SuperscriptBox["A", "6"], " ", 
   SuperscriptBox["q", "2"]}], "+", 
  RowBox[{
   SuperscriptBox["A", "4"], " ", 
   SuperscriptBox["q", "4"]}]}]], "Output",
 CellChangeTimes->{{3.964582816286117*^9, 3.9645828411571712`*^9}, 
   3.9645856581779537`*^9, 3.964585878006873*^9, 3.964588107968367*^9, 
   3.964590388927514*^9, 3.964592116801713*^9, {3.9645949072519836`*^9, 
   3.964594909196086*^9}, 3.96459602275028*^9, {3.964597154451479*^9, 
   3.964597180045354*^9}, {3.964598010123822*^9, 3.9645980674454613`*^9}, {
   3.9645981501894503`*^9, 3.9645981912779922`*^9}, {3.9645982359210863`*^9, 
   3.9645982763490887`*^9}, {3.964618924215139*^9, 3.964618953226571*^9}, 
   3.964618984314266*^9, 3.964619277974427*^9, 3.964619509545342*^9, 
   3.964667986638838*^9},
 CellLabel->
  "Out[133]=",ExpressionUUID->"3b67209b-e722-4274-8ed5-6b78bfcb887a"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "(ii) Double Twist Knot Family : ",
 Cell[BoxData[
  RowBox[{
   RowBox[{"(", "ii", ")"}], ":", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      SubscriptBox["8", "3"], " ", "->", " ", 
      RowBox[{
       SubscriptBox["10", "3"], "->", 
       RowBox[{"...", "knot", " ", "family"}]}]}], ";", " ", 
     RowBox[{"k", "=", 
      RowBox[{"0", " ", "Corresponds", "  ", 
       SubscriptBox["8", "3"], " "}]}]}]}]}]], "Input",ExpressionUUID->
  "b117b538-6c80-4bad-a5a5-1783b7188277"]
}], "Section",
 CellChangeTimes->{{3.963996386977579*^9, 3.963996416554784*^9}, {
   3.963996515144188*^9, 3.96399653652164*^9}, {3.963997292236597*^9, 
   3.9639973082407627`*^9}, {3.964159460153965*^9, 3.964159460615374*^9}, {
   3.964579665217313*^9, 3.9645796669904623`*^9}, 3.964579698949575*^9, {
   3.964581538311722*^9, 3.964581541710251*^9}, {3.964624541662249*^9, 
   3.964624543843731*^9}, 3.964624576789122*^9, {3.964624727381027*^9, 
   3.96462475867165*^9}},ExpressionUUID->"d4dfdec7-04ab-4df4-a444-\
7866a52b1fbd"],

Cell[BoxData[
 RowBox[{"\n", 
  RowBox[{
   RowBox[{
    RowBox[{"TF1", "[", 
     RowBox[{"R_", ",", " ", "p1_", ",", " ", "p2_"}], "]"}], " ", ":=", " ", 
    RowBox[{"Sum", "[", "\n", "  ", 
     RowBox[{
      RowBox[{
       RowBox[{"d", "[", 
        RowBox[{"m", ",", " ", "R"}], "]"}], " ", 
       RowBox[{"d", "[", 
        RowBox[{"st", ",", " ", "R"}], "]"}], " ", 
       RowBox[{"a", "[", 
        RowBox[{"m", ",", " ", "0", ",", " ", "R"}], "]"}], " ", 
       RowBox[{
        RowBox[{"minus", "[", 
         RowBox[{
          RowBox[{"m", "+", "1"}], ",", " ", "R"}], "]"}], "^", 
        RowBox[{"(", 
         RowBox[{"2", " ", "p1"}], ")"}]}], " ", 
       RowBox[{"a", "[", 
        RowBox[{"m", ",", " ", "st", ",", " ", "R"}], "]"}], " ", 
       RowBox[{
        RowBox[{"minus", "[", 
         RowBox[{
          RowBox[{"st", "+", "1"}], ",", " ", "R"}], "]"}], "^", 
        RowBox[{"(", 
         RowBox[{"2", " ", "p2"}], ")"}]}], " ", 
       RowBox[{"a", "[", 
        RowBox[{"0", ",", " ", "st", ",", " ", "R"}], "]"}]}], ",", "\n", 
      "  ", 
      RowBox[{"{", 
       RowBox[{"m", ",", " ", 
        RowBox[{"c", "[", "R", "]"}]}], "}"}], ",", " ", 
      RowBox[{"{", 
       RowBox[{"st", ",", " ", 
        RowBox[{"c", "[", "R", "]"}]}], "}"}]}], "\n", "]"}]}], "\n", "\n", 
   RowBox[{
    RowBox[{"P", "[", 
     RowBox[{"R_", ",", " ", "k_", ",", "\"\<Doubletwist\>\""}], "]"}], " ", ":=",
     " ", 
    RowBox[{
     RowBox[{"Simplify", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], "^", "R"}], " ", 
        RowBox[{"TF1", "[", 
         RowBox[{"R", ",", " ", 
          RowBox[{"k", " ", "+", " ", "2"}], ",", " ", 
          RowBox[{"-", "2"}]}], "]"}], " ", 
        RowBox[{"QDIM1", "[", "R", "]"}]}], " ", ",", " ", 
       RowBox[{"q", " ", ">", " ", "0"}]}], "]"}], " ", "//", " ", 
     "Expand"}]}], "\n", "\n", "\n"}]}]], "Input",
 CellChangeTimes->{{3.963996055261801*^9, 3.963996093855032*^9}, {
   3.963996125605302*^9, 3.963996167968083*^9}, {3.9639962102909117`*^9, 
   3.963996235705168*^9}, 3.9639963666488047`*^9, {3.963996397747321*^9, 
   3.963996411146287*^9}, 3.9639964611597137`*^9, {3.9639964916879168`*^9, 
   3.963996493057558*^9}, {3.9639965525604067`*^9, 3.9639965913075542`*^9}, {
   3.964580050882779*^9, 3.964580064082111*^9}, {3.964618802971901*^9, 
   3.964618812591125*^9}, {3.964618987790642*^9, 3.964618987976212*^9}, 
   3.964624824109272*^9},
 CellLabel->
  "In[134]:=",ExpressionUUID->"a68d40a2-5965-4aaf-b9f7-07d4d0e80e12"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"P", "[", 
  RowBox[{"1", ",", " ", "0", ",", "\"\<Doubletwist\>\""}], "]"}]], "Input",
 CellChangeTimes->{{3.964580355020708*^9, 3.964580357549979*^9}, 
   3.9645824289702263`*^9, {3.964585883000462*^9, 3.9645858855696363`*^9}, {
   3.964588057180114*^9, 3.964588058774387*^9}},
 CellLabel->
  "In[136]:=",ExpressionUUID->"2c05843f-0d04-4334-aa23-97a811806fdb"],

Cell[BoxData[
 RowBox[{"3", "+", 
  FractionBox["1", 
   SuperscriptBox["A", "4"]], "+", 
  FractionBox["2", 
   SuperscriptBox["A", "2"]], "+", 
  RowBox[{"2", " ", 
   SuperscriptBox["A", "2"]}], "+", 
  SuperscriptBox["A", "4"], "-", 
  FractionBox["2", 
   SuperscriptBox["q", "2"]], "-", 
  FractionBox["1", 
   RowBox[{
    SuperscriptBox["A", "2"], " ", 
    SuperscriptBox["q", "2"]}]], "-", 
  FractionBox[
   SuperscriptBox["A", "2"], 
   SuperscriptBox["q", "2"]], "-", 
  RowBox[{"2", " ", 
   SuperscriptBox["q", "2"]}], "-", 
  FractionBox[
   SuperscriptBox["q", "2"], 
   SuperscriptBox["A", "2"]], "-", 
  RowBox[{
   SuperscriptBox["A", "2"], " ", 
   SuperscriptBox["q", "2"]}]}]], "Output",
 CellChangeTimes->{
  3.964580358210352*^9, 3.9645815599298677`*^9, {3.964582816305956*^9, 
   3.96458284116746*^9}, 3.964585658189672*^9, 3.964585893697081*^9, 
   3.9645881079816027`*^9, 3.964590388946558*^9, 3.9645921168147297`*^9, 
   3.9645960227731447`*^9, 3.964618996039463*^9, 3.964619278002125*^9, 
   3.964619509576474*^9, 3.964667986678191*^9},
 CellLabel->
  "Out[136]=",ExpressionUUID->"20ad70ee-d145-42f5-b159-2aa038e2e9a5"]
}, Open  ]]
}, Open  ]],

Cell[TextData[{
 "(iii) Twist Knot (positive)",
 Cell[BoxData[
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     SubscriptBox["4", "1"], "->", 
     RowBox[{
      SubscriptBox["6", "1"], " ", "->", " ", 
      RowBox[{
       SubscriptBox["8", "1"], "->", 
       RowBox[{"...", "knot", " ", "family"}]}]}]}], ";", " ", 
    RowBox[{"k", "=", 
     RowBox[{"0", " ", "Corresponds", "  ", 
      SubscriptBox["6", "1"]}]}]}], ")"}]],ExpressionUUID->
  "31e50a3a-153d-4872-997a-ad8ce710fa3f"]
}], "Section",
 CellChangeTimes->{{3.963996386977579*^9, 3.963996416554784*^9}, {
   3.963996515144188*^9, 3.96399653652164*^9}, {3.963997292236597*^9, 
   3.9639973082407627`*^9}, {3.964159460153965*^9, 3.964159460615374*^9}, {
   3.964579665217313*^9, 3.9645796669904623`*^9}, 3.964579698949575*^9, {
   3.964581538311722*^9, 3.964581541710251*^9}, {3.964624541662249*^9, 
   3.964624543843731*^9}, 3.964624576789122*^9, {3.964624727381027*^9, 
   3.96462475867165*^9}, {3.964624840157839*^9, 3.964624889405939*^9}, 
   3.965112127897753*^9},ExpressionUUID->"9ab8c6c5-a0fb-4214-b46d-\
19c3f409bc45"],

Cell[CellGroupData[{

Cell["", "Section",
 CellChangeTimes->{{3.9639966015644417`*^9, 3.963996658737319*^9}, {
  3.96399669507117*^9, 3.963996714376432*^9}, {3.963996748560104*^9, 
  3.963996763469499*^9}, {3.963997356071108*^9, 3.963997357353156*^9}, {
  3.964580378979027*^9, 3.96458038124364*^9}, {3.964624590695332*^9, 
  3.96462459223178*^9}, {3.964624852288295*^9, 
  3.964624876173443*^9}},ExpressionUUID->"5f4d0ae9-e664-47d8-8542-\
22cd3bdc658a"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"P", "[", 
    RowBox[{"R_", ",", " ", "k_", ",", "\"\<Twistplus\>\""}], "]"}], " ", ":=",
    " ", 
   RowBox[{
    RowBox[{"Simplify", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], "^", "R"}], " ", 
       RowBox[{"TF1", "[", 
        RowBox[{"R", ",", " ", 
         RowBox[{"k", " ", "+", " ", "2"}], ",", " ", 
         RowBox[{"-", "1"}]}], "]"}], " ", 
       RowBox[{"QDIM1", "[", "R", "]"}]}], " ", ",", " ", 
      RowBox[{"q", " ", ">", " ", "0"}]}], "]"}], " ", "//", " ", 
    "Expand"}]}], "\n"}]], "Input",
 CellChangeTimes->{
  3.963996585010047*^9, {3.964580174303914*^9, 3.9645802152975492`*^9}, {
   3.9645802811155443`*^9, 3.9645802841592417`*^9}, {3.96458156584636*^9, 
   3.964581567481786*^9}, 3.964582431059141*^9, 3.964585627236994*^9, {
   3.9645858242762814`*^9, 3.96458583024107*^9}, {3.9645858969682083`*^9, 
   3.964585898906125*^9}, {3.964588061366453*^9, 3.964588061710417*^9}, {
   3.964619003601255*^9, 3.964619015762766*^9}},
 CellLabel->
  "In[217]:=",ExpressionUUID->"654b384e-ed99-4953-b19b-c21ead4eb08f"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"P", "[", 
  RowBox[{"1", ",", " ", "0", ",", "\"\<Twistplus\>\""}], "]"}]], "Input",
 CellChangeTimes->{
  3.964580318935329*^9, {3.96458157301164*^9, 3.964581573357946*^9}, {
   3.964585902837668*^9, 3.9645859053060923`*^9}, {3.9645880656968927`*^9, 
   3.964588066004099*^9}},
 CellLabel->
  "In[138]:=",ExpressionUUID->"f00d7728-56f5-43e4-a79a-f2e2c7086ae1"],

Cell[BoxData[
 RowBox[{"2", "+", 
  FractionBox["1", 
   SuperscriptBox["A", "2"]], "+", 
  SuperscriptBox["A", "2"], "+", 
  SuperscriptBox["A", "4"], "-", 
  FractionBox["1", 
   SuperscriptBox["q", "2"]], "-", 
  FractionBox[
   SuperscriptBox["A", "2"], 
   SuperscriptBox["q", "2"]], "-", 
  SuperscriptBox["q", "2"], "-", 
  RowBox[{
   SuperscriptBox["A", "2"], " ", 
   SuperscriptBox["q", "2"]}]}]], "Output",
 CellChangeTimes->{
  3.964580319394229*^9, 3.964581569501892*^9, {3.964582816314907*^9, 
   3.964582841176*^9}, 3.964585658205944*^9, 3.964588107992251*^9, 
   3.964590388957677*^9, 3.964592116825111*^9, 3.9645960227855053`*^9, 
   3.9646190064058247`*^9, 3.964619278012466*^9, 3.9646195095888653`*^9, 
   3.964667986691277*^9},
 CellLabel->
  "Out[138]=",ExpressionUUID->"4a50aca3-148f-44f3-b169-200a735a20d8"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "(iv) Twist Knot (negative) : ",
 Cell[BoxData[
  StyleBox[
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      SubscriptBox["3", "1"], "->", 
      RowBox[{
       SubscriptBox["5", "2"], " ", "->", " ", 
       RowBox[{
        SubscriptBox["7", "2"], "->", 
        RowBox[{
         RowBox[{
          SubscriptBox["9", "2"], "..."}], "knot", " ", "family"}]}]}]}], ";",
      " ", 
     RowBox[{"k", "=", 
      RowBox[{"0", " ", "Corresponds", "  ", 
       SubscriptBox["7", "2"]}]}]}], ")"}],
   FontSize->18]],ExpressionUUID->"5dda796b-2cf4-4353-963b-a731a7e77b3f"]
}], "Section",
 CellChangeTimes->{{3.963996386977579*^9, 3.963996416554784*^9}, {
   3.963996515144188*^9, 3.96399653652164*^9}, {3.963997292236597*^9, 
   3.9639973082407627`*^9}, {3.964159460153965*^9, 3.964159460615374*^9}, {
   3.964579665217313*^9, 3.9645796669904623`*^9}, 3.964579698949575*^9, {
   3.964581538311722*^9, 3.964581541710251*^9}, {3.964624541662249*^9, 
   3.964624543843731*^9}, 3.964624576789122*^9, {3.964624727381027*^9, 
   3.964624800200275*^9}},ExpressionUUID->"1b3f80aa-475d-4d01-b2dc-\
9bd591b752d9"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"*", 
   RowBox[{"(", "iv", ")"}]}], ":"}]], "Subsubsection",
 CellChangeTimes->{{3.9639966015644417`*^9, 3.963996658737319*^9}, {
   3.96399669507117*^9, 3.963996714376432*^9}, {3.963996748560104*^9, 
   3.96399678948072*^9}, {3.963997361262189*^9, 3.9639973630250607`*^9}, {
   3.964002125691484*^9, 3.964002128080172*^9}, {3.9645803832901993`*^9, 
   3.964580386755596*^9}, {3.964624594460595*^9, 3.964624596082465*^9}, 
   3.964624796533197*^9},ExpressionUUID->"2b3eebf8-5b01-4f1e-9e6e-\
aacfb7ac524d"],

Cell[BoxData[
 RowBox[{
  RowBox[{"P", "[", 
   RowBox[{"R_", ",", " ", "k_", ",", "\"\<Twistminus\>\""}], "]"}], " ", ":=",
   " ", 
  RowBox[{
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"-", "1"}], ")"}], "^", "R"}], " ", 
      RowBox[{"TF1", "[", 
       RowBox[{"R", ",", " ", 
        RowBox[{"k", " ", "+", " ", "3"}], ",", " ", "1"}], "]"}], " ", 
      RowBox[{"QDIM1", "[", "R", "]"}]}], " ", ",", " ", 
     RowBox[{"q", " ", ">", " ", "0"}]}], "]"}], " ", "//", " ", 
   "Expand"}]}]], "Input",
 CellChangeTimes->{{3.9640031244875517`*^9, 3.964003124686681*^9}, {
   3.964580190188205*^9, 3.964580212304619*^9}, {3.9645802735908012`*^9, 
   3.964580276299152*^9}, {3.964581576746573*^9, 3.964581578443543*^9}, 
   3.964582435854702*^9, 3.964585635255732*^9, {3.9645859076035967`*^9, 
   3.964585909715436*^9}, {3.964588068680654*^9, 3.9645880693497562`*^9}, {
   3.9646190110680523`*^9, 3.9646190185864964`*^9}},
 CellLabel->
  "In[139]:=",ExpressionUUID->"3e30b97c-ea87-42a6-b90a-b187d2e28317"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"P", "[", 
  RowBox[{"1", ",", " ", "0", ",", "\"\<Twistminus\>\""}], "]"}]], "Input",
 CellChangeTimes->{{3.963996797856328*^9, 3.963996800123736*^9}, {
   3.96400313054451*^9, 3.964003132755452*^9}, {3.964580209271042*^9, 
   3.964580209657604*^9}, {3.964580264851869*^9, 3.964580265751751*^9}, 
   3.964580392668404*^9, {3.964581583188641*^9, 3.964581583571459*^9}, {
   3.964585914333715*^9, 3.964585916778759*^9}, {3.964588070954397*^9, 
   3.964588071251376*^9}},
 CellLabel->
  "In[140]:=",ExpressionUUID->"f812e9aa-5b2a-4dfc-a052-86f592568e4b"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   SuperscriptBox["A", "2"]}], "-", 
  RowBox[{"2", " ", 
   SuperscriptBox["A", "4"]}], "-", 
  SuperscriptBox["A", "6"], "-", 
  SuperscriptBox["A", "8"], "+", 
  FractionBox[
   SuperscriptBox["A", "2"], 
   SuperscriptBox["q", "2"]], "+", 
  FractionBox[
   SuperscriptBox["A", "4"], 
   SuperscriptBox["q", "2"]], "+", 
  FractionBox[
   SuperscriptBox["A", "6"], 
   SuperscriptBox["q", "2"]], "+", 
  RowBox[{
   SuperscriptBox["A", "2"], " ", 
   SuperscriptBox["q", "2"]}], "+", 
  RowBox[{
   SuperscriptBox["A", "4"], " ", 
   SuperscriptBox["q", "2"]}], "+", 
  RowBox[{
   SuperscriptBox["A", "6"], " ", 
   SuperscriptBox["q", "2"]}]}]], "Output",
 CellChangeTimes->{
  3.963996800452046*^9, 3.963997385419084*^9, {3.964003127893588*^9, 
   3.964003133197253*^9}, 3.964005107645729*^9, 3.964005708214547*^9, 
   3.964005783223091*^9, 3.9640058231928873`*^9, 3.964160624811348*^9, 
   3.964577164438018*^9, {3.964580224257863*^9, 3.96458026629373*^9}, 
   3.96458030619906*^9, 3.9645815841745853`*^9, {3.964582816324828*^9, 
   3.9645828411839523`*^9}, 3.9645856582172813`*^9, 3.9645859177251453`*^9, 
   3.964588108001966*^9, 3.964590388969296*^9, 3.9645921168342867`*^9, 
   3.964596022798506*^9, 3.964619020502334*^9, 3.964619278019006*^9, 
   3.964619509601946*^9, 3.964667986701705*^9},
 CellLabel->
  "Out[140]=",ExpressionUUID->"8f7f2a2c-52f9-46df-a05b-21c7c408cda8"]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell["(v). Pretzel Knots P(2k+1, 3, 1) :", "Section",
 CellChangeTimes->{{3.963996447254726*^9, 3.96399648258784*^9}, {
   3.963997221459311*^9, 3.963997222149733*^9}, {3.963997253567711*^9, 
   3.963997277617778*^9}, 3.964159493824608*^9, {3.964579747492117*^9, 
   3.964579748568247*^9}, {3.964579869138912*^9, 3.964579869602026*^9}, {
   3.964624598602475*^9, 
   3.964624600854001*^9}},ExpressionUUID->"1a3cfcf0-feb0-4ff0-a421-\
53b1ecbb908d"],

Cell[CellGroupData[{

Cell[TextData[StyleBox["Pretzel fingers amplitude:",
 FontSize->18]], "Section",
 CellChangeTimes->{{3.854502590419979*^9, 3.854502606531516*^9}, {
   3.963985407940943*^9, 3.963985423574016*^9}, {3.963985463853869*^9, 
   3.963985502140221*^9}, 
   3.964579611981234*^9},ExpressionUUID->"f10a1174-7ceb-4cd7-96f2-\
4c45254ff01a"],

Cell[BoxData[
 RowBox[{"  ", 
  RowBox[{
   RowBox[{"PAB", "[", 
    RowBox[{"st_", ",", "R_", ",", "p_"}], "]"}], ":=", 
   RowBox[{"Sum", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"d", "[", 
       RowBox[{"m", ",", "R"}], "]"}], 
      RowBox[{"e", "[", 
       RowBox[{"st", ",", "m", ",", "R"}], "]"}], 
      RowBox[{
       RowBox[{"minus", "[", 
        RowBox[{
         RowBox[{"m", "+", "1"}], ",", "R"}], "]"}], "^", 
       RowBox[{"(", "p", ")"}]}], 
      RowBox[{"a", "[", 
       RowBox[{"m", ",", "0", ",", "R"}], "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"m", ",", 
       RowBox[{"c", "[", "R", "]"}]}], "}"}]}], "]"}], "  "}]}]], "Input",
 CellChangeTimes->{{3.901077700980452*^9, 3.901077737038498*^9}, {
  3.964618789823532*^9, 3.964618792294821*^9}},
 CellLabel->
  "In[141]:=",ExpressionUUID->"f9e495b7-a50d-4cd7-adec-3ec7826aa5c4"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"HPretzelK", "[", 
    RowBox[{"R_", ",", " ", 
     RowBox[{"{", 
      RowBox[{"m_", ",", " ", "g_", ",", " ", "l_"}], "}"}]}], "]"}], " ", ":=",
    " ", 
   RowBox[{"Simplify", "[", "\n", "  ", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"-", "1"}], ")"}], "^", "R"}], " ", 
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"h", "[", 
          RowBox[{"k", ",", " ", "R"}], "]"}], " ", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"PAB", "[", 
             RowBox[{"k", ",", " ", "R", ",", " ", "m"}], "]"}], " ", 
            RowBox[{"PAB", "[", 
             RowBox[{"k", ",", " ", "R", ",", " ", "g"}], "]"}], " ", 
            RowBox[{"PAB", "[", 
             RowBox[{"k", ",", " ", "R", ",", " ", "l"}], "]"}]}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{"e", "[", 
            RowBox[{"k", ",", " ", "0", ",", " ", "R"}], "]"}], ")"}]}]}], ",",
         " ", 
        RowBox[{"{", 
         RowBox[{"k", ",", " ", 
          RowBox[{"c", "[", "R", "]"}]}], "}"}]}], "]"}], " ", 
      RowBox[{"QDIM1", "[", "R", "]"}]}], " ", ",", " ", 
     RowBox[{"q", " ", ">", " ", "0"}]}], "]"}]}], "\n"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"P", "[", 
    RowBox[{"R_", ",", " ", "k_", ",", "\"\<Pretzel\>\""}], "]"}], " ", ":=", 
   " ", 
   RowBox[{"HPretzelK", "[", 
    RowBox[{"R", ",", " ", 
     RowBox[{"{", 
      RowBox[{"1", ",", " ", "3", ",", " ", 
       RowBox[{
        RowBox[{"2", " ", "k"}], " ", "+", " ", "5"}]}], "}"}]}], "]"}]}], 
  "\n"}], "\n"}], "Input",
 CellChangeTimes->{
  3.963997772821854*^9, {3.964580407911664*^9, 3.964580419613523*^9}, 
   3.964582439677464*^9, 3.9645856441167192`*^9, {3.96458774124988*^9, 
   3.964587743333447*^9}, {3.9645880740969687`*^9, 3.964588074447138*^9}, {
   3.964619032362406*^9, 3.964619036876903*^9}, {3.9646192724609118`*^9, 
   3.9646192732999697`*^9}},
 CellLabel->
  "In[142]:=",ExpressionUUID->"d9cd3c81-5f98-4ab4-b8e4-08f04e7ee71f"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "vi). ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["8", "13"], TraditionalForm]],ExpressionUUID->
  "6105adc2-26c7-43b0-a435-5bf9dd0d406f"],
 "  Knot Family : ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["8", "13"], "->", " ", 
    RowBox[{
     SubscriptBox["10", "10"], "..."}]}], TraditionalForm]],ExpressionUUID->
  "e2bf6944-4def-46fd-8f98-420040d039d0"],
 "\n",
 StyleBox["(See Subsection )\n",
  FontSize->14]
}], "Section",
 CellChangeTimes->{{3.963996386977579*^9, 3.963996416554784*^9}, {
  3.963996515144188*^9, 3.96399653652164*^9}, {3.963997292236597*^9, 
  3.9639973082407627`*^9}, {3.964003589941526*^9, 3.9640036198514433`*^9}, {
  3.964005872277362*^9, 3.964005922695952*^9}, {3.964580550514262*^9, 
  3.964580561798048*^9}, {3.96462377660664*^9, 3.964623783334669*^9}, {
  3.964624603643585*^9, 
  3.9646246067277737`*^9}},ExpressionUUID->"d291f465-66f0-4cd0-ba40-\
4c89841b7d45"],

Cell[BoxData[
 RowBox[{
  RowBox[{"ff1", "[", 
   RowBox[{"m_", ",", "p_", ",", "R_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"ff1", "[", 
    RowBox[{"m", ",", "p", ",", "R"}], "]"}], "=", 
   RowBox[{"Sum", "[", "\n", "  ", 
    RowBox[{
     RowBox[{
      RowBox[{"d", "[", 
       RowBox[{"i", ",", "R"}], "]"}], 
      RowBox[{"h", "[", 
       RowBox[{"t", ",", "R"}], "]"}], 
      RowBox[{"a", "[", 
       RowBox[{"0", ",", "i", ",", "R"}], "]"}], 
      RowBox[{
       RowBox[{"minus", "[", 
        RowBox[{
         RowBox[{"i", "+", "1"}], ",", "R"}], "]"}], "^", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", "p"}], "-", "1"}], ")"}]}], 
      RowBox[{"e", "[", 
       RowBox[{"t", ",", "i", ",", "R"}], "]"}], 
      RowBox[{"plus", "[", 
       RowBox[{
        RowBox[{"t", "+", "1"}], ",", "R"}], "]"}], " ", 
      RowBox[{"e", "[", 
       RowBox[{"t", ",", "m", ",", "R"}], "]"}]}], ",", "\n", "  ", 
     RowBox[{"{", 
      RowBox[{"t", ",", " ", 
       RowBox[{"c", "[", "R", "]"}]}], "}"}], ",", " ", 
     RowBox[{"{", 
      RowBox[{"i", ",", " ", 
       RowBox[{"c", "[", "R", "]"}]}], "}"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.964622990608697*^9, 3.9646230698712807`*^9}, {
  3.964623295834002*^9, 3.9646232996205673`*^9}, {3.964623532655753*^9, 
  3.9646235357430763`*^9}, {3.96462371026825*^9, 3.9646237183724337`*^9}, {
  3.964623862909246*^9, 3.964623867608931*^9}},
 CellLabel->
  "In[144]:=",ExpressionUUID->"e75f7e0d-835e-468a-924a-46792ff0c057"],

Cell[BoxData[
 RowBox[{
  RowBox[{"gg1", "[", 
   RowBox[{"x_", ",", "p_", ",", "R_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"gg1", "[", 
    RowBox[{"x", ",", "p", ",", "R"}], "]"}], "=", 
   RowBox[{"Sum", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"d", "[", 
       RowBox[{"m", ",", "R"}], "]"}], 
      RowBox[{"d", "[", 
       RowBox[{"v", ",", "R"}], "]"}], 
      RowBox[{"ff1", "[", 
       RowBox[{"m", ",", "p", ",", "R"}], "]"}], 
      RowBox[{"minus", "[", 
       RowBox[{
        RowBox[{"m", "+", "1"}], ",", "R"}], "]"}], 
      RowBox[{"a", "[", 
       RowBox[{"v", ",", "m", ",", "R"}], "]"}], 
      RowBox[{
       RowBox[{"minus", "[", 
        RowBox[{
         RowBox[{"v", "+", "1"}], ",", "R"}], "]"}], "^", 
       RowBox[{"(", 
        RowBox[{"-", "1"}], ")"}]}], 
      RowBox[{"e", "[", 
       RowBox[{"x", ",", "v", ",", "R"}], "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"m", ",", " ", 
       RowBox[{"c", "[", "R", "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"v", ",", " ", 
       RowBox[{"c", "[", "R", "]"}]}], "}"}]}], "\n", "]"}]}]}]], "Input",
 CellChangeTimes->{{3.964623322466044*^9, 3.964623423550426*^9}, {
  3.964623538260689*^9, 3.964623548695196*^9}, {3.964623707491232*^9, 
  3.964623721807892*^9}, {3.9646238190403137`*^9, 3.964623839454465*^9}, {
  3.964623873452572*^9, 3.964623878014427*^9}},
 CellLabel->
  "In[145]:=",ExpressionUUID->"4ba099d0-06b3-4195-8629-1f7e26e9bee8"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Knot813", "[", 
    RowBox[{"R_", ",", " ", "p_"}], "]"}], ":=", 
   RowBox[{"Sum", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"h", "[", 
       RowBox[{"x", ",", "R"}], "]"}], 
      RowBox[{"gg1", "[", 
       RowBox[{"x", ",", "p", ",", "R"}], "]"}], 
      RowBox[{
       RowBox[{"plus", "[", 
        RowBox[{
         RowBox[{"x", "+", "1"}], ",", "R"}], "]"}], "^", 
       RowBox[{"(", 
        RowBox[{"-", "2"}], ")"}]}], 
      RowBox[{"e", "[", 
       RowBox[{"x", ",", "0", ",", "R"}], "]"}]}], ",", "\n", 
     RowBox[{"{", 
      RowBox[{"x", ",", " ", 
       RowBox[{"c", "[", "R", "]"}]}], "}"}]}], "]"}]}], "\n"}]], "Input",
 CellChangeTimes->{{3.964623087401733*^9, 3.9646231806623983`*^9}, {
   3.96462327774653*^9, 3.9646232810960817`*^9}, {3.9646234267839537`*^9, 
   3.964623487689302*^9}, {3.964623543870454*^9, 3.964623544087475*^9}, 
   3.9646237240597486`*^9, {3.9646237866638527`*^9, 3.964623834523603*^9}, {
   3.964623890274135*^9, 3.964623896337989*^9}},
 CellLabel->
  "In[146]:=",ExpressionUUID->"85288503-432b-4a76-8d08-65e224cfa54e"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{
    RowBox[{"k", "=", 
     RowBox[{
      RowBox[{"-", "1"}], ":", 
      SubscriptBox["8", "13"]}]}], ";", " ", 
    RowBox[{"k", "=", 
     RowBox[{"0", ":", 
      FormBox[
       SubscriptBox["10", "10"],
       TraditionalForm]}]}]}], ",", "..."}], "*)"}]], "Input",
 CellChangeTimes->{{3.964579819736783*^9, 3.9645798577932158`*^9}, {
  3.964624917036819*^9, 3.9646249589129963`*^9}},
 CellLabel->
  "In[147]:=",ExpressionUUID->"a8f4be0c-7711-47f2-b888-3dd0b0e5ac1f"],

Cell[BoxData[
 RowBox[{
  RowBox[{"P", "[", 
   RowBox[{"R_", ",", " ", "p_", ",", "\"\<KnotF813\>\""}], "]"}], " ", ":=", 
  " ", 
  RowBox[{
   RowBox[{"Simplify", "[", " ", 
    RowBox[{
     RowBox[{
      RowBox[{"Knot813", "[", 
       RowBox[{"R", ",", 
        RowBox[{"p", "+", "3"}]}], "]"}], " ", 
      RowBox[{"QDIM1", "[", "R", "]"}]}], " ", ",", " ", 
     RowBox[{"q", " ", ">", " ", "0"}]}], "]"}], " ", "//", " ", 
   "Factor"}]}]], "Input",
 CellChangeTimes->{{3.9640037765887117`*^9, 3.964003804232829*^9}, {
   3.964003840423964*^9, 3.9640038457532063`*^9}, {3.9640040207648363`*^9, 
   3.964004091913061*^9}, 3.964004127662726*^9, {3.964004171599987*^9, 
   3.9640041949692907`*^9}, {3.9640042257617207`*^9, 
   3.9640042528300323`*^9}, {3.964004558274404*^9, 3.964004559511949*^9}, 
   3.964005609446273*^9, 3.9640056887665157`*^9, 3.964159518758007*^9, {
   3.964580444001586*^9, 3.964580501470703*^9}, {3.964582453579665*^9, 
   3.964582456116626*^9}, 3.964585648246737*^9, {3.9645859229775143`*^9, 
   3.9645859251877604`*^9}, {3.964588079298218*^9, 3.9645880796863613`*^9}, {
   3.964594000475773*^9, 3.9645940006551*^9}, {3.964596253145368*^9, 
   3.9645962681904907`*^9}, {3.964619093971841*^9, 3.964619096726663*^9}, {
   3.9646193614168653`*^9, 3.964619365928425*^9}, 3.964623903339726*^9},
 CellLabel->
  "In[148]:=",ExpressionUUID->"efea8a18-7f63-4360-90f9-19d3f2213866"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"P", "[", 
   RowBox[{"1", ",", " ", "0", ",", "\"\<KnotF813\>\""}], "]"}], "//", 
  "Expand"}]], "Input",
 CellChangeTimes->{{3.9645797871956787`*^9, 3.9645798076858463`*^9}, {
   3.964580511688899*^9, 3.964580528909075*^9}, 3.9645824635832233`*^9, {
   3.964585927302526*^9, 3.964585929626652*^9}, {3.9645880822300873`*^9, 
   3.964588082540958*^9}, {3.964596258751093*^9, 3.96459626455134*^9}, {
   3.96461916057983*^9, 3.9646191608374767`*^9}, {3.964619372842381*^9, 
   3.964619377541636*^9}, {3.9646194356129303`*^9, 3.9646194357641907`*^9}, {
   3.9646228482329807`*^9, 3.964622851483683*^9}, {3.964623908547132*^9, 
   3.9646239089480143`*^9}, {3.964623964202784*^9, 3.964623964364129*^9}, {
   3.964624907308126*^9, 3.964624907591484*^9}},
 CellLabel->
  "In[149]:=",ExpressionUUID->"6c62dcd8-101e-46ae-9ed0-0d72af55294b"],

Cell[BoxData[
 RowBox[{"5", "+", 
  FractionBox["2", 
   SuperscriptBox["A", "2"]], "+", 
  RowBox[{"5", " ", 
   SuperscriptBox["A", "2"]}], "+", 
  RowBox[{"4", " ", 
   SuperscriptBox["A", "4"]}], "+", 
  SuperscriptBox["A", "6"], "+", 
  FractionBox["1", 
   SuperscriptBox["q", "4"]], "+", 
  FractionBox[
   SuperscriptBox["A", "2"], 
   SuperscriptBox["q", "4"]], "+", 
  FractionBox[
   SuperscriptBox["A", "4"], 
   SuperscriptBox["q", "4"]], "-", 
  FractionBox["3", 
   SuperscriptBox["q", "2"]], "-", 
  FractionBox["1", 
   RowBox[{
    SuperscriptBox["A", "2"], " ", 
    SuperscriptBox["q", "2"]}]], "-", 
  FractionBox[
   RowBox[{"4", " ", 
    SuperscriptBox["A", "2"]}], 
   SuperscriptBox["q", "2"]], "-", 
  FractionBox[
   RowBox[{"2", " ", 
    SuperscriptBox["A", "4"]}], 
   SuperscriptBox["q", "2"]], "-", 
  FractionBox[
   SuperscriptBox["A", "6"], 
   SuperscriptBox["q", "2"]], "-", 
  RowBox[{"3", " ", 
   SuperscriptBox["q", "2"]}], "-", 
  FractionBox[
   SuperscriptBox["q", "2"], 
   SuperscriptBox["A", "2"]], "-", 
  RowBox[{"4", " ", 
   SuperscriptBox["A", "2"], " ", 
   SuperscriptBox["q", "2"]}], "-", 
  RowBox[{"2", " ", 
   SuperscriptBox["A", "4"], " ", 
   SuperscriptBox["q", "2"]}], "-", 
  RowBox[{
   SuperscriptBox["A", "6"], " ", 
   SuperscriptBox["q", "2"]}], "+", 
  SuperscriptBox["q", "4"], "+", 
  RowBox[{
   SuperscriptBox["A", "2"], " ", 
   SuperscriptBox["q", "4"]}], "+", 
  RowBox[{
   SuperscriptBox["A", "4"], " ", 
   SuperscriptBox["q", "4"]}]}]], "Output",
 CellChangeTimes->{3.964624908599904*^9, 3.964667986752*^9},
 CellLabel->
  "Out[149]=",ExpressionUUID->"1d0bc825-28d8-4401-9520-74271359680b"]
}, Open  ]]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["2:Quivers from homological diagrams", "Title",
 CellChangeTimes->{{3.889687999929695*^9, 3.8896880201212544`*^9}, 
   3.920703046834309*^9, {3.964624981234264*^9, 
   3.964624981676749*^9}},ExpressionUUID->"58429236-2ddc-45b6-8a2f-\
9898bb4dfac7"],

Cell[CellGroupData[{

Cell["Quiver data and relabelling", "Section",
 CellChangeTimes->{{3.8896949092581253`*^9, 3.889694913697939*^9}, {
   3.8897741674194098`*^9, 3.8897741749065695`*^9}, 
   3.8908957764086637`*^9},ExpressionUUID->"2215b097-fe71-4c22-be00-\
0f6eb8b4076f"],

Cell[CellGroupData[{

Cell["\<\
Producing arbitrary quiver matrices and quiver variables of size n\
\>", "Subsection",
 CellChangeTimes->{{3.8896947980131035`*^9, 
  3.8896948175965595`*^9}},ExpressionUUID->"9aeba410-5a61-46b9-9367-\
3828a62bf1fd"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"ClearAll", "[", 
   RowBox[{"quiverMat", ",", "quiverVar", ",", "permutationMatrix"}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"quiverMat", "[", "size_", "]"}], ":=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{"j", ">=", "i"}], ",", 
       SubscriptBox["c", 
        RowBox[{"i", ",", "j"}]], ",", 
       SubscriptBox["c", 
        RowBox[{"j", ",", "i"}]]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "size"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", "size"}], "}"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"quiverVar", "[", "size_", "]"}], ":=", 
   RowBox[{"Table", "[", 
    RowBox[{
     SubscriptBox["x", "i"], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "size"}], "}"}]}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.885013439628771*^9, 3.8850135306642213`*^9}, {
  3.8850159798678436`*^9, 3.885015981707507*^9}, {3.8850334331311655`*^9, 
  3.8850334423293557`*^9}, {3.8896785041282067`*^9, 3.8896785143715525`*^9}, {
  3.889773161264242*^9, 3.8897733289891624`*^9}, {3.8897733622362776`*^9, 
  3.8897734826895485`*^9}, {3.8897737727402177`*^9, 3.889773788307059*^9}, {
  3.8897739814951563`*^9, 3.8897740312860885`*^9}, {3.8897755209213057`*^9, 
  3.88977552143377*^9}},
 CellLabel->
  "In[150]:=",ExpressionUUID->"cdb857a4-89d9-477f-88d3-bdff7109c3cf"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Relabelling of the quiver nodes", "Subsection",
 CellChangeTimes->{{3.8897754602971735`*^9, 
  3.8897754677528152`*^9}},ExpressionUUID->"6a9cbb64-9f89-4f06-918c-\
d7523992a23d"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"ClearAll", "[", 
   RowBox[{
   "permutationMatrix", ",", "permutationFromVector", ",", 
    "permuteTheMatrix"}], "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"permutationMatrix", "[", "permutationVector_", "]"}], ":=", 
   RowBox[{"Table", "[", 
    RowBox[{
     TemplateBox[{
       RowBox[{"i", ",", 
         RowBox[{"permutationVector", "[", 
           RowBox[{"[", "j", "]"}], "]"}]}]},
      "KroneckerDeltaSeq"], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", 
       RowBox[{"Length", "[", "permutationVector", "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", 
       RowBox[{"Length", "[", "permutationVector", "]"}]}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"permutationFromVector", "[", 
    RowBox[{"quiverMatrixOrVector_", ",", "permutationVector_"}], "]"}], ":=", 
   RowBox[{"If", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"VectorQ", "[", "quiverMatrixOrVector", "]"}], "==", "True"}], ",", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"quiverMatrixOrVector", "[", 
        RowBox[{"[", "i", "]"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "permutationVector"}], "}"}]}], "]"}], ",", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"quiverMatrixOrVector", "[", 
         RowBox[{"[", "i", "]"}], "]"}], "[", 
        RowBox[{"[", "j", "]"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "permutationVector"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"j", ",", "permutationVector"}], "}"}]}], "]"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"permuteTheMatrix", "[", 
     RowBox[{"quiverMatrix_", ",", "permutationVector_"}], "]"}], ":=", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"quiverMatrix", "[", 
        RowBox[{"[", "i", "]"}], "]"}], "[", 
       RowBox[{"[", "j", "]"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "permutationVector"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"j", ",", "permutationVector"}], "}"}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ClearAll", "[", "RemoveRowsColumns", "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"RemoveRowsColumns", "[", 
   RowBox[{"expr_", ",", "a_", ",", 
    RowBox[{"b_", ":", "Null"}]}], "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", "M", "}"}], ",", 
    RowBox[{
     RowBox[{"M", "=", 
      RowBox[{"Delete", "[", 
       RowBox[{"expr", ",", "a"}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{"b", "=!=", "Null"}], ",", 
       RowBox[{"M", "=", 
        RowBox[{"Transpose", "[", 
         RowBox[{"Delete", "[", 
          RowBox[{
           RowBox[{"Transpose", "[", "M", "]"}], ",", "b"}], "]"}], "]"}]}], ",",
        "M"}], "]"}], ";", "\[IndentingNewLine]", "M"}]}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.8897754882264233`*^9, 3.8897755025381413`*^9}, {
   3.89021305241518*^9, 3.890213055196834*^9}, {3.890213094039765*^9, 
   3.890213132135257*^9}, {3.8902131672354717`*^9, 3.890213186585711*^9}, {
   3.89021442359433*^9, 3.890214583301147*^9}, {3.891407624504409*^9, 
   3.891407674662779*^9}, {3.8914078103079667`*^9, 3.891407890824217*^9}, {
   3.8914085076566257`*^9, 3.8914085479409227`*^9}, {3.8914086184467807`*^9, 
   3.8914086565805154`*^9}, {3.8914086979657917`*^9, 3.891408700923173*^9}, {
   3.8914087363011513`*^9, 3.8914087766183352`*^9}, 3.89140881399552*^9, {
   3.8914090103046217`*^9, 3.891409017400915*^9}, {3.891409236805648*^9, 
   3.8914092411966734`*^9}, {3.920958577915709*^9, 3.9209585799013643`*^9}},
 CellLabel->
  "In[153]:=",ExpressionUUID->"2f1d29bb-3845-4207-b293-5299358716a3"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Functions and Modules", "Section",
 CellChangeTimes->{{3.889694770892911*^9, 
  3.889694776588994*^9}},ExpressionUUID->"c6166af0-b10e-4086-8720-\
631a45be5866"],

Cell[CellGroupData[{

Cell["\<\
Steps for (un)linking an arbitrary quiver matrix and variables\
\>", "Subsection",
 CellChangeTimes->{{3.8896948415636272`*^9, 3.889694858835788*^9}, {
  3.8896949617800403`*^9, 
  3.8896949668567696`*^9}},ExpressionUUID->"a9f27964-f24a-420d-be47-\
b89ccea3c3a9"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"ClearAll", "[", 
   RowBox[{"unlinkingSubMat", ",", "linkingSubMat"}], "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"unlinkingSubMat", "[", 
    RowBox[{"quiverMatrix_", ",", "pairOfNodes_"}], "]"}], ":=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"quiverMatrix", "[", 
       RowBox[{"[", 
        RowBox[{"i", ",", "j"}], "]"}], "]"}], "-", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         TemplateBox[{
           RowBox[{
             RowBox[{"pairOfNodes", "[", 
               RowBox[{"[", "1", "]"}], "]"}], ",", "i"}]},
          "KroneckerDeltaSeq"], 
         TemplateBox[{
           RowBox[{
             RowBox[{"pairOfNodes", "[", 
               RowBox[{"[", "2", "]"}], "]"}], ",", "j"}]},
          "KroneckerDeltaSeq"]}], "+", 
        RowBox[{
         TemplateBox[{
           RowBox[{
             RowBox[{"pairOfNodes", "[", 
               RowBox[{"[", "1", "]"}], "]"}], ",", "j"}]},
          "KroneckerDeltaSeq"], 
         TemplateBox[{
           RowBox[{
             RowBox[{"pairOfNodes", "[", 
               RowBox[{"[", "2", "]"}], "]"}], ",", "i"}]},
          "KroneckerDeltaSeq"]}]}], ")"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", 
       RowBox[{"Length", "[", "quiverMatrix", "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", 
       RowBox[{"Length", "[", "quiverMatrix", "]"}]}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"linkingSubMat", "[", 
    RowBox[{"quiverMatrix_", ",", "pairOfNodes_"}], "]"}], ":=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"quiverMatrix", "[", 
       RowBox[{"[", 
        RowBox[{"i", ",", "j"}], "]"}], "]"}], "+", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         TemplateBox[{
           RowBox[{
             RowBox[{"pairOfNodes", "[", 
               RowBox[{"[", "1", "]"}], "]"}], ",", "i"}]},
          "KroneckerDeltaSeq"], 
         TemplateBox[{
           RowBox[{
             RowBox[{"pairOfNodes", "[", 
               RowBox[{"[", "2", "]"}], "]"}], ",", "j"}]},
          "KroneckerDeltaSeq"]}], "+", 
        RowBox[{
         TemplateBox[{
           RowBox[{
             RowBox[{"pairOfNodes", "[", 
               RowBox[{"[", "1", "]"}], "]"}], ",", "j"}]},
          "KroneckerDeltaSeq"], 
         TemplateBox[{
           RowBox[{
             RowBox[{"pairOfNodes", "[", 
               RowBox[{"[", "2", "]"}], "]"}], ",", "i"}]},
          "KroneckerDeltaSeq"]}]}], ")"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", 
       RowBox[{"Length", "[", "quiverMatrix", "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", 
       RowBox[{"Length", "[", "quiverMatrix", "]"}]}], "}"}]}], "]"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.885013579864689*^9, 3.88501358185493*^9}, {
  3.885013707165136*^9, 3.8850137410520983`*^9}, {3.8850138077390366`*^9, 
  3.885013906233034*^9}, {3.885014219563935*^9, 3.885014230459894*^9}, {
  3.8850154577493567`*^9, 3.8850155800196176`*^9}, {3.885015975637025*^9, 
  3.8850159955236626`*^9}, {3.8850334693388696`*^9, 3.885033482210952*^9}, {
  3.8850392553050776`*^9, 3.885039289311857*^9}},
 CellLabel->
  "In[159]:=",ExpressionUUID->"3ff9cc83-4a5c-4dc3-a831-729f6507b771"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"ClearAll", "[", 
   RowBox[{"extraRowUnlinking", ",", "extraRowLinking"}], "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"extraRowUnlinking", "[", 
    RowBox[{"quiverMatrix_", ",", "pairOfNodes_"}], "]"}], ":=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"quiverMatrix", "[", 
       RowBox[{"[", 
        RowBox[{
         RowBox[{"pairOfNodes", "[", 
          RowBox[{"[", "1", "]"}], "]"}], ",", "i"}], "]"}], "]"}], "+", 
      RowBox[{"quiverMatrix", "[", 
       RowBox[{"[", 
        RowBox[{
         RowBox[{"pairOfNodes", "[", 
          RowBox[{"[", "2", "]"}], "]"}], ",", "i"}], "]"}], "]"}], "-", 
      TemplateBox[{
        RowBox[{
          RowBox[{"pairOfNodes", "[", 
            RowBox[{"[", "1", "]"}], "]"}], ",", "i"}]},
       "KroneckerDeltaSeq"], "-", 
      TemplateBox[{
        RowBox[{
          RowBox[{"pairOfNodes", "[", 
            RowBox[{"[", "2", "]"}], "]"}], ",", "i"}]},
       "KroneckerDeltaSeq"]}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", 
       RowBox[{"Length", "[", "quiverMatrix", "]"}]}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"extraRowLinking", "[", 
    RowBox[{"quiverMatrix_", ",", "pairOfNodes_"}], "]"}], ":=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"quiverMatrix", "[", 
       RowBox[{"[", 
        RowBox[{
         RowBox[{"pairOfNodes", "[", 
          RowBox[{"[", "1", "]"}], "]"}], ",", "i"}], "]"}], "]"}], "+", 
      RowBox[{"quiverMatrix", "[", 
       RowBox[{"[", 
        RowBox[{
         RowBox[{"pairOfNodes", "[", 
          RowBox[{"[", "2", "]"}], "]"}], ",", "i"}], "]"}], "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", 
       RowBox[{"Length", "[", "quiverMatrix", "]"}]}], "}"}]}], "]"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.885015952316856*^9, 3.885015972523082*^9}, {
  3.8850160042829504`*^9, 3.8850160219136825`*^9}, {3.8850160683453326`*^9, 
  3.885016235406996*^9}, {3.8850162780628567`*^9, 3.8850163522291307`*^9}, {
  3.885038235413433*^9, 3.8850382389860125`*^9}, {3.8850383636237173`*^9, 
  3.885038366247566*^9}, {3.8850392958086753`*^9, 3.8850393271498575`*^9}},
 CellLabel->
  "In[162]:=",ExpressionUUID->"6804a1e3-851f-46b8-9de5-8152b4a89025"]
}, Open  ]],

Cell[CellGroupData[{

Cell["(Un)linking", "Subsection",
 CellChangeTimes->{{3.889694977897233*^9, 
  3.889694983617445*^9}},ExpressionUUID->"82168b7f-b569-48c1-b845-\
31d65463c55f"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"ClearAll", "[", 
   RowBox[{"unLinking", ",", "linking"}], "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"unLinking", "[", 
    RowBox[{"quiverVariables_", ",", "quiverMatrix_", ",", "pairOfNodes_"}], 
    "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"localExtraRowUnlinking", ",", "localUnlinkedMatrix"}], "}"}], ",",
      "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"localExtraRowUnlinking", "=", 
       RowBox[{"extraRowUnlinking", "[", 
        RowBox[{"quiverMatrix", ",", "pairOfNodes"}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"localUnlinkedMatrix", "=", 
       RowBox[{"Append", "[", 
        RowBox[{
         RowBox[{"unlinkingSubMat", "[", 
          RowBox[{"quiverMatrix", ",", "pairOfNodes"}], "]"}], ",", 
         "localExtraRowUnlinking"}], "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"localExtraRowUnlinking", "=", 
       RowBox[{"Append", "[", 
        RowBox[{"localExtraRowUnlinking", ",", 
         RowBox[{
          RowBox[{"quiverMatrix", "[", 
           RowBox[{"[", 
            RowBox[{
             RowBox[{"pairOfNodes", "[", 
              RowBox[{"[", "1", "]"}], "]"}], ",", 
             RowBox[{"pairOfNodes", "[", 
              RowBox[{"[", "1", "]"}], "]"}]}], "]"}], "]"}], "+", 
          RowBox[{"quiverMatrix", "[", 
           RowBox[{"[", 
            RowBox[{
             RowBox[{"pairOfNodes", "[", 
              RowBox[{"[", "2", "]"}], "]"}], ",", 
             RowBox[{"pairOfNodes", "[", 
              RowBox[{"[", "2", "]"}], "]"}]}], "]"}], "]"}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"quiverMatrix", "[", 
            RowBox[{"[", 
             RowBox[{
              RowBox[{"pairOfNodes", "[", 
               RowBox[{"[", "1", "]"}], "]"}], ",", 
              RowBox[{"pairOfNodes", "[", 
               RowBox[{"[", "2", "]"}], "]"}]}], "]"}], "]"}]}], "-", "1"}]}],
         "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"localUnlinkedMatrix", "=", 
       RowBox[{"MapThread", "[", 
        RowBox[{"Append", ",", 
         RowBox[{"{", 
          RowBox[{"localUnlinkedMatrix", ",", "localExtraRowUnlinking"}], 
          "}"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Append", "[", 
         RowBox[{"quiverVariables", ",", 
          RowBox[{
           SuperscriptBox["q", 
            RowBox[{"-", "1"}]], 
           RowBox[{"quiverVariables", "[", 
            RowBox[{"[", 
             RowBox[{"pairOfNodes", "[", 
              RowBox[{"[", "1", "]"}], "]"}], "]"}], "]"}], 
           RowBox[{"quiverVariables", "[", 
            RowBox[{"[", 
             RowBox[{"pairOfNodes", "[", 
              RowBox[{"[", "2", "]"}], "]"}], "]"}], "]"}]}]}], "]"}], ",", 
        "localUnlinkedMatrix"}], "}"}]}]}], "\[IndentingNewLine]", "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"linking", "[", 
    RowBox[{"quiverVariables_", ",", "quiverMatrix_", ",", "pairOfNodes_"}], 
    "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"localExtraRowLinking", ",", "localLinkedMatrix"}], "}"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"localExtraRowLinking", "=", 
       RowBox[{"extraRowLinking", "[", 
        RowBox[{"quiverMatrix", ",", "pairOfNodes"}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"localLinkedMatrix", "=", 
       RowBox[{"Append", "[", 
        RowBox[{
         RowBox[{"linkingSubMat", "[", 
          RowBox[{"quiverMatrix", ",", "pairOfNodes"}], "]"}], ",", 
         "localExtraRowLinking"}], "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"localExtraRowLinking", "=", 
       RowBox[{"Append", "[", 
        RowBox[{"localExtraRowLinking", ",", 
         RowBox[{
          RowBox[{"quiverMatrix", "[", 
           RowBox[{"[", 
            RowBox[{
             RowBox[{"pairOfNodes", "[", 
              RowBox[{"[", "1", "]"}], "]"}], ",", 
             RowBox[{"pairOfNodes", "[", 
              RowBox[{"[", "1", "]"}], "]"}]}], "]"}], "]"}], "+", 
          RowBox[{"quiverMatrix", "[", 
           RowBox[{"[", 
            RowBox[{
             RowBox[{"pairOfNodes", "[", 
              RowBox[{"[", "2", "]"}], "]"}], ",", 
             RowBox[{"pairOfNodes", "[", 
              RowBox[{"[", "2", "]"}], "]"}]}], "]"}], "]"}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"quiverMatrix", "[", 
            RowBox[{"[", 
             RowBox[{
              RowBox[{"pairOfNodes", "[", 
               RowBox[{"[", "1", "]"}], "]"}], ",", 
              RowBox[{"pairOfNodes", "[", 
               RowBox[{"[", "2", "]"}], "]"}]}], "]"}], "]"}]}]}]}], "]"}]}], 
      ";", "\[IndentingNewLine]", 
      RowBox[{"localLinkedMatrix", "=", 
       RowBox[{"MapThread", "[", 
        RowBox[{"Append", ",", 
         RowBox[{"{", 
          RowBox[{"localLinkedMatrix", ",", "localExtraRowLinking"}], "}"}]}],
         "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Append", "[", 
         RowBox[{"quiverVariables", ",", 
          RowBox[{
           RowBox[{"quiverVariables", "[", 
            RowBox[{"[", 
             RowBox[{"pairOfNodes", "[", 
              RowBox[{"[", "1", "]"}], "]"}], "]"}], "]"}], 
           RowBox[{"quiverVariables", "[", 
            RowBox[{"[", 
             RowBox[{"pairOfNodes", "[", 
              RowBox[{"[", "2", "]"}], "]"}], "]"}], "]"}]}]}], "]"}], ",", 
        "localLinkedMatrix"}], "}"}]}]}], "\[IndentingNewLine]", "]"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.885017711943709*^9, 3.885017717413666*^9}, {
   3.885017750582102*^9, 3.8850177768697186`*^9}, {3.8850181262223015`*^9, 
   3.8850181495104027`*^9}, {3.885018339651391*^9, 3.8850183838420205`*^9}, {
   3.885018447257428*^9, 3.8850184563041754`*^9}, {3.8850281351307683`*^9, 
   3.885028255979657*^9}, {3.885028301808148*^9, 3.8850283557275295`*^9}, {
   3.885028400430277*^9, 3.8850285547636814`*^9}, {3.8850286305378976`*^9, 
   3.885028709928954*^9}, {3.8850289643001256`*^9, 3.88502906428226*^9}, {
   3.8850291093453445`*^9, 3.8850291279768505`*^9}, 3.8850292183364396`*^9, {
   3.885029481331693*^9, 3.8850295725854454`*^9}, {3.8850296291681185`*^9, 
   3.8850296741910686`*^9}, {3.885029712742381*^9, 3.8850297497017045`*^9}, {
   3.8850298333881984`*^9, 3.885029854411787*^9}, {3.8850379866648703`*^9, 
   3.8850379970064735`*^9}, {3.885038031774334*^9, 3.885038044637114*^9}, 
   3.88503813018818*^9, {3.885038422654866*^9, 3.885038527452697*^9}, {
   3.8850385621567717`*^9, 3.8850385751640425`*^9}, 3.885038614635451*^9, {
   3.8850386617541723`*^9, 3.885038717569607*^9}, {3.885038786800975*^9, 
   3.8850390489080644`*^9}, {3.8850391036515756`*^9, 3.885039163898634*^9}, {
   3.8850391940571766`*^9, 3.8850392412008963`*^9}, {3.885039351774471*^9, 
   3.8850393520944633`*^9}, 3.885039645763337*^9, {3.8850396800658207`*^9, 
   3.885039723657311*^9}, {3.889677417866556*^9, 3.8896774321068172`*^9}, 
   3.889678476440163*^9, 3.889678626701314*^9, {3.889678683507114*^9, 
   3.8896787312192345`*^9}, {3.889678787161702*^9, 3.889678948406726*^9}, {
   3.889679755492531*^9, 3.8896797895178375`*^9}, {3.889679958194912*^9, 
   3.889680004057638*^9}, {3.8896801041916475`*^9, 3.8896802407403927`*^9}, {
   3.889684180810577*^9, 3.8896842861358767`*^9}, {3.889684360262542*^9, 
   3.889684399005821*^9}, 3.8896844401649714`*^9, {3.8896844932839313`*^9, 
   3.889684517539652*^9}, {3.8896846159869967`*^9, 3.8896846208976383`*^9}, {
   3.889684933140828*^9, 3.8896849711145525`*^9}, 3.889687006143002*^9, {
   3.88969822109229*^9, 3.8896983133300247`*^9}, {3.8896983758004093`*^9, 
   3.8896984197594123`*^9}, 3.889698728449871*^9, {3.891338563840192*^9, 
   3.8913385697268114`*^9}, {3.891338604791407*^9, 3.891338646149665*^9}},
 CellLabel->
  "In[165]:=",ExpressionUUID->"4ffe7496-8ef5-4162-b767-b88ed5707694"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Sequence of (un)linkings", "Subsection",
 CellChangeTimes->{{3.8896950170080643`*^9, 
  3.8896950266959157`*^9}},ExpressionUUID->"e290ea8a-4e8a-40ae-9b0e-\
7720b4da0dd0"],

Cell["\<\
The sequences should be written as { {-1, {i,j} }, {1, {k,l} } }, where the \
first entry indicates if +1 = Linking, or -1 = Unlinking. The Second entry \
indicates the pairs of nodes {i,j} on which it acts. The order in which the \
operators are applied is from left to right.\
\>", "Text",
 CellChangeTimes->{{3.889703573879588*^9, 
  3.8897037341557264`*^9}},ExpressionUUID->"45458641-4349-49a7-98b9-\
62d0001bd9b2"],

Cell[BoxData[{
 RowBox[{"ClearAll", "[", "sequenceOfUnLinkings", "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"sequenceOfUnLinkings", "[", 
    RowBox[{
    "quiverVariables_", ",", "quiverMatrix_", ",", 
     "sequenceOfUnLinkedArrows_"}], "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"localUnLinkedQuiver", "=", 
       RowBox[{"{", 
        RowBox[{"quiverVariables", ",", "quiverMatrix"}], "}"}]}], "}"}], ",",
      "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"Do", "[", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"localUnLinkedQuiver", "=", "\[IndentingNewLine]", 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"sequenceOfUnLinkedArrows", "[", 
              RowBox[{"[", "l", "]"}], "]"}], "[", 
             RowBox[{"[", "1", "]"}], "]"}], "<", "0"}], ",", 
           "\[IndentingNewLine]", 
           RowBox[{"(*", 
            RowBox[{
             RowBox[{"Print", "[", 
              RowBox[{"\"\<Unlinking: \>\"", ",", " ", 
               RowBox[{
                RowBox[{"sequenceOfUnLinkedArrows", "[", 
                 RowBox[{"[", "l", "]"}], "]"}], "[", 
                RowBox[{"[", "2", "]"}], "]"}]}], "]"}], ","}], "*)"}], 
           "\[IndentingNewLine]", 
           RowBox[{"unLinking", "[", 
            RowBox[{
             RowBox[{"localUnLinkedQuiver", "[", 
              RowBox[{"[", "1", "]"}], "]"}], ",", 
             RowBox[{"localUnLinkedQuiver", "[", 
              RowBox[{"[", "2", "]"}], "]"}], ",", 
             RowBox[{
              RowBox[{"sequenceOfUnLinkedArrows", "[", 
               RowBox[{"[", "l", "]"}], "]"}], "[", 
              RowBox[{"[", "2", "]"}], "]"}]}], "]"}], ",", 
           "\[IndentingNewLine]", 
           RowBox[{"(*", 
            RowBox[{"Print", "[", 
             RowBox[{"\"\<Linking: \>\"", ",", " ", 
              RowBox[{
               RowBox[{"sequenceOfUnLinkedArrows", "[", 
                RowBox[{"[", "l", "]"}], "]"}], "[", 
               RowBox[{"[", "2", "]"}], "]"}]}], "]"}], "*)"}], 
           "\[IndentingNewLine]", 
           RowBox[{"linking", "[", 
            RowBox[{
             RowBox[{"localUnLinkedQuiver", "[", 
              RowBox[{"[", "1", "]"}], "]"}], ",", 
             RowBox[{"localUnLinkedQuiver", "[", 
              RowBox[{"[", "2", "]"}], "]"}], ",", 
             RowBox[{
              RowBox[{"sequenceOfUnLinkedArrows", "[", 
               RowBox[{"[", "l", "]"}], "]"}], "[", 
              RowBox[{"[", "2", "]"}], "]"}]}], "]"}]}], 
          "\[IndentingNewLine]", "]"}]}], "\[IndentingNewLine]", ",", 
        RowBox[{"{", 
         RowBox[{"l", ",", 
          RowBox[{"Length", "[", "sequenceOfUnLinkedArrows", "]"}]}], "}"}]}],
        "]"}], ";", "\[IndentingNewLine]", "localUnLinkedQuiver"}]}], 
    "\[IndentingNewLine]", "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.889686188279933*^9, 3.889686385825916*^9}, {
   3.889686422521796*^9, 3.8896864889116893`*^9}, {3.889686522367366*^9, 
   3.8896865897265124`*^9}, {3.8896866211252737`*^9, 3.88968662950119*^9}, {
   3.88968666404453*^9, 3.8896867693623266`*^9}, {3.889686835096915*^9, 
   3.8896868796320624`*^9}, {3.889686919719781*^9, 3.8896869420874777`*^9}, {
   3.889686989150323*^9, 3.889687001798707*^9}, 3.889687100437821*^9, {
   3.889687179388173*^9, 3.889687202905687*^9}, {3.889700348506051*^9, 
   3.889700461214053*^9}, {3.889700494094097*^9, 3.889700552109145*^9}, {
   3.889700590195977*^9, 3.8897006577624984`*^9}, {3.88970069769795*^9, 
   3.8897007109297113`*^9}, {3.8897010956588364`*^9, 3.88970115249726*^9}, {
   3.889701227610634*^9, 3.8897012833663096`*^9}, {3.889701478876133*^9, 
   3.889701512033536*^9}, {3.8913386585899286`*^9, 3.8913386834366674`*^9}},
 CellLabel->
  "In[168]:=",ExpressionUUID->"912fb80b-b069-4f94-a47c-95a65970afd7"]
}, Open  ]]
}, Open  ]],

Cell[TextData[{
 StyleBox["Quiver input data ",
  FontSize->24,
  FontColor->RGBColor[0, 0, 1]],
 Cell[BoxData[
  FormBox[
   RowBox[{"(", 
    RowBox[{"Q", "[", 
     RowBox[{"K", ",", 
      SubscriptBox["i", "0"]}]}]}], TraditionalForm]],ExpressionUUID->
  "f94ae241-e9e1-42f2-9d53-9304d76d12a2"],
 StyleBox["]) for Knot families (K) with lowest twist \[OpenCurlyDoubleQuote]",
  FontSize->24,
  FontColor->RGBColor[0, 0, 1]],
 Cell[BoxData[
  FormBox[
   SubscriptBox["i", "0"], TraditionalForm]],ExpressionUUID->
  "3cca4aad-e168-4f27-ae19-cce9af1e3567"],
 StyleBox["\[CloseCurlyDoubleQuote]:\n",
  FontSize->24,
  FontColor->RGBColor[0, 0, 1]],
 StyleBox["(*Here we present all the initial data of the quiver \
representation of knot families which will help to generate the quiver series \
for the generic twist $i = 0, 1,...$.*)",
  FontSize->16]
}], "Section",
 CellChangeTimes->{{3.88969505480821*^9, 3.889695056431219*^9}, {
   3.920702915653165*^9, 3.920702950135849*^9}, {3.920703050270668*^9, 
   3.920703054466363*^9}, 3.930028703603387*^9, {3.9589245416553707`*^9, 
   3.958924551976124*^9}, {3.959784518523439*^9, 3.9597845225459957`*^9}, {
   3.964582159357143*^9, 3.964582243156022*^9}, {3.964582287198435*^9, 
   3.964582306508106*^9}, {3.964582339230665*^9, 3.964582354368372*^9}, {
   3.964582542981071*^9, 3.9645825446136713`*^9}, {3.964582717910925*^9, 
   3.964582742121613*^9}, {3.964583743994398*^9, 3.9645837483812513`*^9}, {
   3.964591821293494*^9, 3.964591835370762*^9}, {3.964591909847808*^9, 
   3.964591916582512*^9}, 3.9645965893981667`*^9, {3.9646224856612883`*^9, 
   3.964622493646487*^9}, {3.96462259958468*^9, 3.964622649942116*^9}, {
   3.964623997734706*^9, 3.9646240003436003`*^9}, {3.964624150149989*^9, 
   3.964624168108625*^9}},ExpressionUUID->"d0f6bb90-4f2e-42d5-b285-\
e898fe213aeb"],

Cell[CellGroupData[{

Cell[TextData[{
 "(a) K=Torus Knot :\n",
 Cell[BoxData[
  FormBox[
   RowBox[{"(", 
    SubscriptBox["i", "0"]}], TraditionalForm]],ExpressionUUID->
  "886629fb-a32b-4025-b964-274d264a6ccd"],
 ": ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{"K", "=", 
     SubscriptBox["3", "1"]}], ")"}], TraditionalForm]],ExpressionUUID->
  "06692789-67db-496b-9cce-7a0088e818d3"]
}], "Section",
 CellChangeTimes->{{3.88969505480821*^9, 3.889695056431219*^9}, {
   3.920702915653165*^9, 3.920702950135849*^9}, {3.920703050270668*^9, 
   3.920703054466363*^9}, 3.930028703603387*^9, {3.9589245416553707`*^9, 
   3.958924551976124*^9}, {3.959784518523439*^9, 3.9597845225459957`*^9}, {
   3.959785244023118*^9, 3.95978524946031*^9}, 3.959834258494996*^9, {
   3.959836672498835*^9, 3.9598366726115828`*^9}, {3.964582318151843*^9, 
   3.964582335089343*^9}, {3.964591797700683*^9, 3.964591814644133*^9}, {
   3.9645918778665543`*^9, 3.964591905156974*^9}, {3.964596604588855*^9, 
   3.9645966281620407`*^9}, {3.964621222790745*^9, 3.9646212230157022`*^9}, {
   3.96462266966922*^9, 3.964622675184432*^9}, {3.964624172029417*^9, 
   3.964624172629773*^9}},ExpressionUUID->"f7ee2ace-0e5b-4bf9-b694-\
3429b4e85462"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"pairsOfNodesTorus", "[", "0", "]"}]], "Input",
 CellChangeTimes->{{3.964596828220723*^9, 3.964596829015438*^9}, {
  3.964596935568461*^9, 3.96459693573285*^9}, {3.96459701809063*^9, 
  3.964597018244131*^9}, {3.964597070380488*^9, 3.964597073747154*^9}, {
  3.964597247462391*^9, 3.96459725865971*^9}, {3.964597522095647*^9, 
  3.964597522453236*^9}},
 CellLabel->
  "In[170]:=",ExpressionUUID->"56fc6822-b370-4055-ae8d-4ed42dfc3c74"],

Cell[BoxData[
 RowBox[{"pairsOfNodesTorus", "[", "0", "]"}]], "Output",
 CellChangeTimes->{{3.964596829541691*^9, 3.964596846094962*^9}, 
   3.964596936064187*^9, {3.964597015510811*^9, 3.964597074126197*^9}, {
   3.9645972483706284`*^9, 3.9645972589506903`*^9}, {3.9645975229859543`*^9, 
   3.964597537493785*^9}, 3.964597567701405*^9, 3.964597656342436*^9, 
   3.964619279636777*^9, 3.9646195495477953`*^9, 3.964667986777557*^9},
 CellLabel->
  "Out[170]=",ExpressionUUID->"230d6d07-8bea-4176-9e68-11ec5dcc345e"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"torus", " ", "knot"}], "*)"}], 
  RowBox[{
   RowBox[{
    RowBox[{"pairsOfNodesTorus", "[", "k_", "]"}], ":=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"1", ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{
           RowBox[{"2", "k"}], "+", "3"}]}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"1", ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{
           RowBox[{"2", "k"}], "+", "4"}]}], "}"}]}], "}"}]}], "}"}]}], 
   "\[IndentingNewLine]", "\n", 
   RowBox[{"(*", 
    RowBox[{"Initial", " ", "values"}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"X00", "=", 
     TagBox[
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {
           SuperscriptBox["q", "2"]},
          {
           FractionBox[
            SuperscriptBox["a", "2"], 
            SuperscriptBox["q", "2"]]},
          {
           SuperscriptBox["a", "2"]},
          {
           FractionBox[
            SuperscriptBox["a", "4"], 
            SuperscriptBox["q", "3"]]}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]]}], ";"}], "\n", 
   RowBox[{
    RowBox[{"Y00", "=", 
     RowBox[{"(", GridBox[{
        {"0", "2", "1", "1"},
        {"2", "0", "1", "1"},
        {"1", "1", "2", "2"},
        {"1", "1", "2", "3"}
       },
       GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.7]}, 
           Offset[0.27999999999999997`]}, "Rows" -> {
           Offset[0.2], {
            Offset[0.4]}, 
           Offset[0.2]}}], ")"}]}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.964596641801484*^9, 3.9645966425448236`*^9}, {
   3.96459668167705*^9, 3.964596788953452*^9}, {3.9645968208256197`*^9, 
   3.964596843833638*^9}, {3.964596963255856*^9, 3.9645970673110867`*^9}, {
   3.964597123925701*^9, 3.9645971276289387`*^9}, {3.964597240196557*^9, 
   3.964597254315572*^9}, {3.9645975305995407`*^9, 3.964597565711429*^9}, {
   3.964597651981309*^9, 3.9645976539909697`*^9}, {3.964597708311922*^9, 
   3.964597718054235*^9}, {3.9645979123642387`*^9, 3.964597918545175*^9}, 
   3.9645979586333523`*^9, {3.96462402461823*^9, 3.964624031587975*^9}},
 CellLabel->
  "In[171]:=",ExpressionUUID->"3ff5b43b-d908-4b03-b54e-bdffa7475a3c"],

Cell[BoxData[
 RowBox[{"torus", ":=", 
  RowBox[{"{", 
   RowBox[{"X00", ",", "Y00", ",", "pairsOfNodesTorus"}], "}"}]}]], "Input",
 CellChangeTimes->{{3.9645971110662403`*^9, 3.964597168629081*^9}},
 CellLabel->
  "In[174]:=",ExpressionUUID->"0cbd0996-c448-48e1-8b6e-09468c09b729"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "(b) K=Twist Knot(positive) :\n",
 Cell[BoxData[
  FormBox[
   RowBox[{"(", 
    SubscriptBox["i", "0"]}], TraditionalForm]],ExpressionUUID->
  "dcecc597-13e8-486e-9fb3-1c0168190390"],
 ": ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{"K", "=", 
     SubscriptBox["4", "1"]}], ")"}], TraditionalForm]],ExpressionUUID->
  "1d507686-239f-47a8-991c-3cc626ce92b7"]
}], "Section",
 CellChangeTimes->{{3.88969505480821*^9, 3.889695056431219*^9}, {
   3.920702915653165*^9, 3.920702950135849*^9}, {3.920703050270668*^9, 
   3.920703054466363*^9}, 3.930028703603387*^9, {3.9589245416553707`*^9, 
   3.958924551976124*^9}, {3.959784518523439*^9, 3.9597845225459957`*^9}, {
   3.959785244023118*^9, 3.95978524946031*^9}, 3.959834258494996*^9, {
   3.959836672498835*^9, 3.9598366726115828`*^9}, {3.964582318151843*^9, 
   3.964582335089343*^9}, {3.964591797700683*^9, 3.964591814644133*^9}, {
   3.9645918778665543`*^9, 3.964591905156974*^9}, {3.964596604588855*^9, 
   3.964596613122035*^9}, 3.964621216170479*^9, {3.964622678655383*^9, 
   3.964622680965581*^9}, {3.964624175555621*^9, 
   3.964624176200091*^9}},ExpressionUUID->"4fab5f19-7ba5-4d34-9556-\
d42c2f3e70c2"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"twist", " ", "knot", 
    RowBox[{"(", "positive", ")"}]}], "*)"}], 
  RowBox[{
   RowBox[{
    RowBox[{"pairsOfNodesT", "[", "k_", "]"}], ":=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"start", "=", 
        RowBox[{"3", "+", 
         RowBox[{"4", " ", "k"}]}]}], "}"}], ",", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"-", "1"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "n"}], "}"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"n", ",", "start", ",", 
          RowBox[{"start", "+", "3"}]}], "}"}]}], "]"}]}], "]"}]}], 
   "\[IndentingNewLine]", "\n", 
   RowBox[{"(*", 
    RowBox[{"Initial", " ", "values"}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"X0", "=", 
     TagBox[
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {
           FractionBox[
            SuperscriptBox["a", "2"], "q"]},
          {"1"},
          {
           FractionBox[
            SuperscriptBox["q", "2"], 
            SuperscriptBox["a", "2"]]},
          {
           FractionBox["1", "q"]},
          {"q"},
          {
           FractionBox[
            SuperscriptBox["a", "2"], 
            SuperscriptBox["q", "2"]]}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]]}], ";"}], "\n", 
   RowBox[{
    RowBox[{"Y0", "=", 
     RowBox[{"(", GridBox[{
        {"1", "0", "1", "1", "1", "1"},
        {"0", "0", 
         RowBox[{"-", "1"}], 
         RowBox[{"-", "1"}], "0", "0"},
        {"1", 
         RowBox[{"-", "1"}], 
         RowBox[{"-", "2"}], 
         RowBox[{"-", "2"}], 
         RowBox[{"-", "1"}], "0"},
        {"1", 
         RowBox[{"-", "1"}], 
         RowBox[{"-", "2"}], 
         RowBox[{"-", "1"}], 
         RowBox[{"-", "1"}], "0"},
        {"1", "0", 
         RowBox[{"-", "1"}], 
         RowBox[{"-", "1"}], "1", "1"},
        {"1", "0", "0", "0", "1", "2"}
       },
       GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.7]}, 
           Offset[0.27999999999999997`]}, "Rows" -> {
           Offset[0.2], {
            Offset[0.4]}, 
           Offset[0.2]}}], ")"}]}], ";"}], "\n", 
   "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{{3.959788601754747*^9, 3.959788639058934*^9}, {
   3.959788682548658*^9, 3.959788684472932*^9}, {3.959788798704864*^9, 
   3.9597888170386353`*^9}, {3.959789029881357*^9, 3.959789050904312*^9}, 
   3.95978922219105*^9, {3.959789267443646*^9, 3.9597892719335737`*^9}, {
   3.959789968825944*^9, 3.9597899980750837`*^9}, {3.959790049588737*^9, 
   3.959790064011099*^9}, {3.959790846004684*^9, 3.95979084868256*^9}, 
   3.960362000528146*^9, {3.960362201716236*^9, 3.960362203299184*^9}, {
   3.964580740721039*^9, 3.964580741872353*^9}, {3.964624039316299*^9, 
   3.964624057973077*^9}},
 CellLabel->
  "In[175]:=",ExpressionUUID->"af32b841-4958-4f37-9a4f-625ccec48879"],

Cell[BoxData[
 RowBox[{"Twistplus", ":=", 
  RowBox[{"{", 
   RowBox[{"X0", ",", "Y0", ",", "pairsOfNodesT"}], "}"}]}]], "Input",
 CellChangeTimes->{{3.963986675890152*^9, 3.963986697434721*^9}, 
   3.963986829072084*^9, {3.964582253800963*^9, 3.9645822725125847`*^9}},
 CellLabel->
  "In[178]:=",ExpressionUUID->"ef849de1-bfb6-4ebf-9a3b-46d77c52fdfb"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "(c) K=Twist Knot(negative) :\n",
 Cell[BoxData[
  FormBox[
   RowBox[{"(", 
    SubscriptBox["i", "0"]}], TraditionalForm]],ExpressionUUID->
  "52f70e16-43d2-4d44-89d6-71694b343990"],
 ": ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{"K", "=", 
     SubscriptBox["5", "2"]}], ")"}], TraditionalForm]],ExpressionUUID->
  "3b9988f5-9f0f-45db-95df-7fadcdfd3313"]
}], "Section",
 CellChangeTimes->{{3.88969505480821*^9, 3.889695056431219*^9}, {
   3.920702915653165*^9, 3.920702950135849*^9}, {3.920703050270668*^9, 
   3.920703054466363*^9}, 3.930028703603387*^9, {3.9589245416553707`*^9, 
   3.958924551976124*^9}, {3.959784518523439*^9, 3.9597845225459957`*^9}, {
   3.959785244023118*^9, 3.95978524946031*^9}, 3.959834258494996*^9, {
   3.959836672498835*^9, 3.9598366726115828`*^9}, {3.964582318151843*^9, 
   3.964582335089343*^9}, {3.964591797700683*^9, 3.964591814644133*^9}, {
   3.9645918778665543`*^9, 3.964591905156974*^9}, {3.964622684606297*^9, 
   3.9646226865057697`*^9}, 3.964624068976457*^9, {3.964624179584179*^9, 
   3.964624180411585*^9}},ExpressionUUID->"85e069fe-9dfc-42e5-b5ac-\
9f09cec305e2"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{"twist", " ", "knot", 
   RowBox[{"(", "negative", ")"}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.964624072408934*^9, 3.964624077494461*^9}},
 CellLabel->
  "In[179]:=",ExpressionUUID->"a3f032c2-2227-45f1-b2d9-9c80da36cebf"],

Cell[BoxData[
 RowBox[{
  RowBox[{"pairsOfNodesNT", "[", "k_", "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"start", "=", 
      RowBox[{"5", "+", 
       RowBox[{"4", " ", "k"}]}]}], "}"}], ",", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "1"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "n"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"n", ",", "start", ",", 
        RowBox[{"start", "+", "3"}]}], "}"}]}], "]"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.9598345467670383`*^9, 3.959834570285721*^9}, {
  3.9598349235199833`*^9, 3.959834923712982*^9}, {3.959835375841557*^9, 
  3.959835400097805*^9}, {3.964002265325432*^9, 3.964002283138968*^9}, {
  3.964002317968726*^9, 3.9640023182506113`*^9}},
 CellLabel->
  "In[180]:=",ExpressionUUID->"369512d9-7910-49b0-9e7f-684634f96d28"],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.959788866890977*^9, 3.959788900147039*^9}, {
   3.959789054174553*^9, 3.959789054681408*^9}, {3.9597893147434273`*^9, 
   3.9597893149083433`*^9}, 3.959790000165243*^9},
 CellLabel->
  "In[181]:=",ExpressionUUID->"fea3115e-97ef-4fb1-a5b7-f60683c7e6e3"],

Cell[BoxData[
 RowBox[{
  RowBox[{"X1", ":=", 
   TagBox[
    TagBox[
     RowBox[{"(", "\[NoBreak]", 
      TagBox[GridBox[{
         {
          FractionBox[
           SuperscriptBox["a", "2"], "q"]},
         {
          FractionBox[
           SuperscriptBox["a", "4"], 
           SuperscriptBox["q", "3"]]},
         {
          FractionBox[
           SuperscriptBox["a", "2"], 
           SuperscriptBox["q", "2"]]},
         {
          SuperscriptBox["a", "2"]},
         {
          FractionBox[
           SuperscriptBox["a", "2"], "q"]},
         {
          FractionBox[
           SuperscriptBox["a", "4"], 
           SuperscriptBox["q", "2"]]},
         {
          FractionBox[
           SuperscriptBox["a", "4"], 
           SuperscriptBox["q", "4"]]},
         {
          FractionBox[
           SuperscriptBox["a", "6"], 
           SuperscriptBox["q", "5"]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.5599999999999999]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}],
       Column], "\[NoBreak]", ")"}],
     Function[BoxForm`e$, 
      MatrixForm[BoxForm`e$]]],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]}], ";", 
  RowBox[{"Y1", ":=", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"1", "0", "0", "0", "1", "1", "1", "1"},
       {"0", "3", "1", "2", "1", "3", "2", "3"},
       {"0", "1", "0", "1", "0", "2", "0", "1"},
       {"0", "2", "1", "2", "1", "2", "1", "2"},
       {"1", "1", "0", "1", "1", "2", "1", "2"},
       {"1", "3", "2", "2", "2", "4", "3", "4"},
       {"1", "2", "0", "1", "1", "3", "2", "3"},
       {"1", "3", "1", "2", "2", "4", "3", "5"}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]}], ";"}]], "Input",
 CellChangeTimes->{{3.959834310252296*^9, 3.9598343267637978`*^9}, {
   3.959834888271253*^9, 3.959834910006165*^9}, 3.959835335006843*^9, {
   3.9639868342460938`*^9, 3.963986837009781*^9}},
 CellLabel->
  "In[182]:=",ExpressionUUID->"a86da331-d973-42c3-9be8-0bae7cef1f42"],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.963986787890321*^9, 3.963986788569652*^9}},
 CellLabel->
  "In[183]:=",ExpressionUUID->"48ec80bb-82a3-4bcb-84fe-10b3e09a9721"],

Cell[BoxData[
 RowBox[{"Twistminus", ":=", 
  RowBox[{"{", 
   RowBox[{"X1", ",", "Y1", ",", "pairsOfNodesNT"}], "}"}]}]], "Input",
 CellChangeTimes->{{3.9639868115643*^9, 3.9639868537126637`*^9}, {
  3.964582835535677*^9, 3.964582837985087*^9}},
 CellLabel->
  "In[184]:=",ExpressionUUID->"49b6a3aa-5d6b-4410-a6c9-ffe99f496bd3"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "(d)K=Double Twist Knot: \n",
 Cell[BoxData[
  FormBox[
   RowBox[{"(", 
    SubscriptBox["i", "0"]}], TraditionalForm]],ExpressionUUID->
  "3880904f-0d98-4f22-a3b5-229bbdf4b24b"],
 ": ",
 Cell[BoxData[
  FormBox[
   RowBox[{"K", "=", 
    RowBox[{"mirror", "(", 
     SubscriptBox["6", "1"]}]}], TraditionalForm]],ExpressionUUID->
  "d6ccde4a-102f-4898-b370-c3446dcfa665"],
 "))"
}], "Section",
 CellChangeTimes->{{3.88969505480821*^9, 3.889695056431219*^9}, {
   3.920702915653165*^9, 3.920702950135849*^9}, {3.920703050270668*^9, 
   3.920703054466363*^9}, 3.930028703603387*^9, {3.9589245416553707`*^9, 
   3.958924551976124*^9}, {3.958924582079707*^9, 3.9589245993369093`*^9}, {
   3.959012628445284*^9, 3.9590126299644547`*^9}, 3.960362370914014*^9, 
   3.964580599193037*^9, {3.964582503279319*^9, 3.964582533145132*^9}, {
   3.9645827008356667`*^9, 3.96458270647654*^9}, {3.964591775989853*^9, 
   3.964591790514859*^9}, {3.964591860963119*^9, 3.964591869190577*^9}, {
   3.964591924226881*^9, 3.964591926314393*^9}, {3.964622693628386*^9, 
   3.964622695267445*^9}, {3.964624183373474*^9, 
   3.964624183874301*^9}},ExpressionUUID->"30319fb5-c3f5-4477-a574-\
3f838bdbd196"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{"double", " ", "twist", " ", "knot"}], "*)"}]], "Input",
 CellChangeTimes->{{3.964624081241815*^9, 3.9646240910566187`*^9}},
 CellLabel->
  "In[185]:=",ExpressionUUID->"464afc98-f5ff-4dbe-8087-e64125d532d9"],

Cell[BoxData[
 RowBox[{
  RowBox[{"pairsOfNodesDT", "[", "k_", "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"A", ",", "B"}], "}"}], ",", 
    RowBox[{
     RowBox[{"A", "=", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"-", "1"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", 
            RowBox[{"3", "+", 
             RowBox[{"8", " ", "k"}], "+", "i"}]}], "}"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "0", ",", "3"}], "}"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"B", "=", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"-", "1"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", 
            RowBox[{"3", "+", 
             RowBox[{"8", " ", "k"}], "+", "i"}]}], "}"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "4", ",", "7"}], "}"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"Join", "[", 
      RowBox[{"B", ",", "A"}], "]"}]}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.959790552445882*^9, 3.959790565751248*^9}, {
   3.959790715677195*^9, 3.9597907338254642`*^9}, {3.959790825780672*^9, 
   3.95979082933785*^9}, {3.9597909034785023`*^9, 3.95979092232802*^9}, {
   3.959791217426161*^9, 3.959791218773374*^9}, 3.959791313512302*^9, {
   3.959791842914956*^9, 3.959791848555313*^9}, {3.959791949173337*^9, 
   3.959792064461445*^9}, {3.959792131202662*^9, 3.959792134623032*^9}, {
   3.959830860567368*^9, 3.959830865398101*^9}},
 CellLabel->
  "In[186]:=",ExpressionUUID->"8fbf0aea-06b9-4f0b-a821-6f6fe4bf416f"],

Cell[BoxData[
 RowBox[{
  RowBox[{"X2", ":=", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", 
     TagBox[GridBox[{
        {
         FractionBox[
          SuperscriptBox["a", "2"], "q"]},
        {"1"},
        {
         FractionBox[
          SuperscriptBox["a", "2"], 
          SuperscriptBox["q", "2"]]},
        {"q"},
        {
         FractionBox["1", "q"]},
        {
         FractionBox[
          SuperscriptBox["q", "2"], 
          SuperscriptBox["a", "2"]]},
        {"1"},
        {
         FractionBox[
          SuperscriptBox["q", "3"], 
          SuperscriptBox["a", "2"]]},
        {
         FractionBox["q", 
          SuperscriptBox["a", "2"]]},
        {
         FractionBox[
          SuperscriptBox["q", "4"], 
          SuperscriptBox["a", "4"]]}
       },
       GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.5599999999999999]}, 
           Offset[0.27999999999999997`]}, "Rows" -> {
           Offset[0.2], {
            Offset[0.4]}, 
           Offset[0.2]}}],
      Column], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]}], ";", 
  RowBox[{"Y2", ":=", 
   RowBox[{"(", "\[NoBreak]", GridBox[{
      {"1", "0", "1", "1", "1", "1", "1", "1", "1", "1"},
      {"0", "0", "0", "0", 
       RowBox[{"-", "1"}], 
       RowBox[{"-", "1"}], "0", "0", 
       RowBox[{"-", "1"}], 
       RowBox[{"-", "1"}]},
      {"1", "0", "2", "1", "0", 
       RowBox[{"-", "1"}], "1", "1", "0", 
       RowBox[{"-", "1"}]},
      {"1", "0", "1", "1", "0", 
       RowBox[{"-", "1"}], "0", "0", "0", 
       RowBox[{"-", "1"}]},
      {"1", 
       RowBox[{"-", "1"}], "0", "0", 
       RowBox[{"-", "1"}], 
       RowBox[{"-", "2"}], 
       RowBox[{"-", "1"}], 
       RowBox[{"-", "1"}], 
       RowBox[{"-", "2"}], 
       RowBox[{"-", "2"}]},
      {"1", 
       RowBox[{"-", "1"}], 
       RowBox[{"-", "1"}], 
       RowBox[{"-", "1"}], 
       RowBox[{"-", "2"}], 
       RowBox[{"-", "2"}], 
       RowBox[{"-", "2"}], 
       RowBox[{"-", "2"}], 
       RowBox[{"-", "3"}], 
       RowBox[{"-", "3"}]},
      {"1", "0", "1", "0", 
       RowBox[{"-", "1"}], 
       RowBox[{"-", "2"}], "0", 
       RowBox[{"-", "1"}], 
       RowBox[{"-", "2"}], 
       RowBox[{"-", "3"}]},
      {"1", "0", "1", "0", 
       RowBox[{"-", "1"}], 
       RowBox[{"-", "2"}], 
       RowBox[{"-", "1"}], 
       RowBox[{"-", "1"}], 
       RowBox[{"-", "2"}], 
       RowBox[{"-", "3"}]},
      {"1", 
       RowBox[{"-", "1"}], "0", "0", 
       RowBox[{"-", "2"}], 
       RowBox[{"-", "3"}], 
       RowBox[{"-", "2"}], 
       RowBox[{"-", "2"}], 
       RowBox[{"-", "3"}], 
       RowBox[{"-", "4"}]},
      {"1", 
       RowBox[{"-", "1"}], 
       RowBox[{"-", "1"}], 
       RowBox[{"-", "1"}], 
       RowBox[{"-", "2"}], 
       RowBox[{"-", "3"}], 
       RowBox[{"-", "3"}], 
       RowBox[{"-", "3"}], 
       RowBox[{"-", "4"}], 
       RowBox[{"-", "4"}]}
     },
     GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.7]}, 
         Offset[0.27999999999999997`]}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}}], "\[NoBreak]", ")"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.9597903786409073`*^9, 3.9597904023258047`*^9}, 
   3.9603619753409567`*^9, {3.9603623144326267`*^9, 3.960362323235373*^9}, {
   3.9639868614699907`*^9, 3.963986864933443*^9}},
 CellLabel->
  "In[187]:=",ExpressionUUID->"a4577986-cdb4-4d43-a21b-8d718706f82e"],

Cell[BoxData[
 RowBox[{"Doubletwist", ":=", 
  RowBox[{"{", 
   RowBox[{"X2", ",", "Y2", ",", "pairsOfNodesDT"}], "}"}]}]], "Input",
 CellChangeTimes->{{3.9639867564632673`*^9, 3.963986776888929*^9}, {
  3.9639868666536913`*^9, 3.963986868971821*^9}, {3.964582476821129*^9, 
  3.964582478601516*^9}},
 CellLabel->
  "In[188]:=",ExpressionUUID->"5deaa56f-0fe4-4f29-b5c9-04d903115c87"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "(e)K= Pretzel P(2i+1,3,1)",
 StyleBox[":",
  FontSize->18],
 "\n",
 Cell[BoxData[
  FormBox[
   RowBox[{"(", 
    SubscriptBox["i", "0"]}], TraditionalForm]],ExpressionUUID->
  "4c843e8c-3d2b-4ac2-a62a-a8c000a59c61"],
 StyleBox[": ",
  FontSize->18],
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{"K", "=", 
     SubscriptBox["7", "4"]}], ")"}], TraditionalForm]],ExpressionUUID->
  "46d35674-20a9-446a-8e77-90ab43a6cde2"]
}], "Section",
 CellChangeTimes->{{3.88969505480821*^9, 3.889695056431219*^9}, {
   3.920702915653165*^9, 3.920702950135849*^9}, {3.920703050270668*^9, 
   3.920703054466363*^9}, 3.930028703603387*^9, {3.9589245416553707`*^9, 
   3.958924551976124*^9}, {3.959784518523439*^9, 3.9597845225459957`*^9}, {
   3.959785244023118*^9, 3.95978524946031*^9}, 3.959834258494996*^9, {
   3.959836186509777*^9, 3.959836203392048*^9}, 3.964582711608947*^9, {
   3.964588624652822*^9, 3.964588636931385*^9}, {3.964590466399146*^9, 
   3.9645904819064817`*^9}, {3.9645917002781353`*^9, 3.964591756531473*^9}, {
   3.964591930813232*^9, 3.964591939839718*^9}, {3.964622707965157*^9, 
   3.964622710362059*^9}, {3.964624186980947*^9, 
   3.964624187420373*^9}},ExpressionUUID->"0dcefbba-6de3-49b4-830d-\
80f7954d4407"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{"pretzel", " ", "knot"}], "*)"}]], "Input",
 CellChangeTimes->{{3.964624094944929*^9, 3.96462410523254*^9}},
 CellLabel->
  "In[189]:=",ExpressionUUID->"101f8768-688d-4b86-a666-7c49b7a86443"],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.9645905423897*^9, 3.964590604192575*^9}, {
   3.964590753095846*^9, 3.964590759722665*^9}, {3.9645907936915407`*^9, 
   3.964590799970778*^9}, {3.964590852449807*^9, 3.964590892631981*^9}, {
   3.964590955743896*^9, 3.964591007791464*^9}, 3.9646212061360598`*^9},
 CellLabel->
  "In[190]:=",ExpressionUUID->"721fc571-046e-4865-aa59-ca78afc7b802"],

Cell[BoxData[
 RowBox[{
  RowBox[{"pairsOfNodesPr3k", "[", "k_", "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"A", ",", "B"}], "}"}], ",", 
    RowBox[{
     RowBox[{"A", "=", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"-", "1"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", 
            RowBox[{"9", "+", 
             RowBox[{"8", " ", "k"}], "+", "i"}]}], "}"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "0", ",", "3"}], "}"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"B", "=", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"-", "1"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", 
            RowBox[{"9", "+", 
             RowBox[{"8", " ", "k"}], "+", "i"}]}], "}"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "4", ",", "7"}], "}"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"Join", "[", 
      RowBox[{"A", ",", "B"}], "]"}]}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.959836434004328*^9, 3.959836481689102*^9}, {
  3.9598368596688547`*^9, 3.959836862804159*^9}, {3.959836907408309*^9, 
  3.959836909384983*^9}, {3.959837198448695*^9, 3.959837268086556*^9}, {
  3.959838112553577*^9, 3.9598381435199337`*^9}, {3.95983818976608*^9, 
  3.959838191887515*^9}, {3.95983843395617*^9, 3.959838438060033*^9}, {
  3.9598390125406733`*^9, 3.959839015100419*^9}, {3.9598390598869762`*^9, 
  3.959839062146915*^9}, {3.960356884169492*^9, 3.960356951577615*^9}, {
  3.960357284699242*^9, 3.9603572865135*^9}, {3.9603573192842607`*^9, 
  3.960357349280757*^9}, {3.960357380914049*^9, 3.960357391572583*^9}, {
  3.964591056464551*^9, 3.964591119665436*^9}},
 CellLabel->
  "In[191]:=",ExpressionUUID->"bcde82af-a3cf-4b1c-9696-52a15b4787b1"],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.9603614191607847`*^9, 3.960361429083331*^9}},
 CellLabel->
  "In[192]:=",ExpressionUUID->"828038fe-3273-4dae-804f-b7b1fd3f22c9"],

Cell[BoxData[
 RowBox[{
  RowBox[{"X3", ":=", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", 
     TagBox[GridBox[{
        {
         FractionBox[
          SuperscriptBox["a", "2"], "q"]},
        {
         FractionBox[
          SuperscriptBox["a", "4"], 
          SuperscriptBox["q", "3"]]},
        {
         FractionBox[
          SuperscriptBox["a", "2"], 
          SuperscriptBox["q", "2"]]},
        {
         SuperscriptBox["a", "2"]},
        {
         FractionBox[
          SuperscriptBox["a", "2"], "q"]},
        {
         FractionBox[
          SuperscriptBox["a", "4"], 
          SuperscriptBox["q", "2"]]},
        {
         FractionBox[
          SuperscriptBox["a", "4"], 
          SuperscriptBox["q", "4"]]},
        {
         FractionBox[
          SuperscriptBox["a", "6"], 
          SuperscriptBox["q", "5"]]},
        {
         FractionBox[
          SuperscriptBox["a", "2"], "q"]},
        {
         FractionBox[
          SuperscriptBox["a", "4"], 
          SuperscriptBox["q", "2"]]},
        {
         FractionBox[
          SuperscriptBox["a", "4"], 
          SuperscriptBox["q", "4"]]},
        {
         FractionBox[
          SuperscriptBox["a", "6"], 
          SuperscriptBox["q", "5"]]},
        {
         FractionBox[
          SuperscriptBox["a", "4"], 
          SuperscriptBox["q", "3"]]},
        {
         FractionBox[
          SuperscriptBox["a", "6"], 
          SuperscriptBox["q", "4"]]},
        {
         FractionBox[
          SuperscriptBox["a", "6"], 
          SuperscriptBox["q", "6"]]},
        {
         FractionBox[
          SuperscriptBox["a", "8"], 
          SuperscriptBox["q", "7"]]}
       },
       GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.5599999999999999]}, 
           Offset[0.27999999999999997`]}, "Rows" -> {
           Offset[0.2], {
            Offset[0.4]}, 
           Offset[0.2]}}],
      Column], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]}], ";", 
  RowBox[{"Y3", ":=", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"1", "0", "0", "0", "0", "0", "0", "0", "1", "1", "1", "1", "1", "1", 
        "1", "1"},
       {"0", "3", "1", "2", "1", "3", "2", "3", "1", "3", "2", "3", "1", "3", 
        "2", "3"},
       {"0", "1", "0", "1", "0", "2", "0", "1", "0", "2", "0", "1", "0", "2", 
        "0", "1"},
       {"0", "2", "1", "2", "1", "2", "1", "2", "1", "2", "1", "2", "1", "2", 
        "1", "2"},
       {"0", "1", "0", "1", "1", "2", "1", "2", "0", "2", "1", "2", "1", "2", 
        "1", "2"},
       {"0", "3", "2", "2", "2", "4", "3", "4", "1", "3", "3", "4", "3", "4", 
        "3", "4"},
       {"0", "2", "0", "1", "1", "3", "2", "3", "0", "2", "1", "3", "2", "4", 
        "2", "3"},
       {"0", "3", "1", "2", "2", "4", "3", "5", "1", "3", "2", "4", "3", "5", 
        "4", "5"},
       {"1", "1", "0", "1", "0", "1", "0", "1", "1", "2", "1", "2", "1", "2", 
        "1", "2"},
       {"1", "3", "2", "2", "2", "3", "2", "3", "2", "4", "3", "4", "3", "4", 
        "3", "4"},
       {"1", "2", "0", "1", "1", "3", "1", "2", "1", "3", "2", "3", "2", "4", 
        "2", "3"},
       {"1", "3", "1", "2", "2", "4", "3", "4", "2", "4", "3", "5", "3", "5", 
        "4", "5"},
       {"1", "1", "0", "1", "1", "3", "2", "3", "1", "3", "2", "3", "3", "4", 
        "3", "4"},
       {"1", "3", "2", "2", "2", "4", "4", "5", "2", "4", "4", "5", "4", "6", 
        "5", "6"},
       {"1", "2", "0", "1", "1", "3", "2", "4", "1", "3", "2", "4", "3", "5", 
        "4", "5"},
       {"1", "3", "1", "2", "2", "4", "3", "5", "2", "4", "3", "5", "4", "6", 
        "5", "7"}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]}], ";"}]], "Input",
 CellChangeTimes->{{3.959836036499898*^9, 3.959836158429483*^9}, {
   3.959836206708438*^9, 3.959836219465271*^9}, 3.959836280610085*^9, 
   3.959836781310548*^9, 3.959837091971439*^9, 3.959838404082027*^9, {
   3.9603578220968733`*^9, 3.960357852754607*^9}, {3.960362252639636*^9, 
   3.960362270395585*^9}},
 CellLabel->
  "In[193]:=",ExpressionUUID->"ee2de617-384c-48c1-b6ce-45de9af05dcd"],

Cell[BoxData[
 RowBox[{"Pretzel", ":=", 
  RowBox[{"{", 
   RowBox[{"X3", ",", "Y3", ",", "pairsOfNodesPr3k"}], "}"}]}]], "Input",
 CellChangeTimes->{{3.9639869250755157`*^9, 3.963986989137803*^9}, {
  3.9645824843725348`*^9, 3.964582484566908*^9}},
 CellLabel->
  "In[194]:=",ExpressionUUID->"2a147462-f6d5-4091-a1a1-c2d58e955125"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "(f):K=",
 Cell[BoxData[
  FormBox[
   SubscriptBox["8", "13"], TraditionalForm]],ExpressionUUID->
  "71ef40e8-d075-444d-9c75-11071cae1486"],
 " family",
 StyleBox[":\n",
  FontSize->18],
 Cell[BoxData[
  FormBox[
   RowBox[{"(", 
    SubscriptBox["i", "0"]}], TraditionalForm]],ExpressionUUID->
  "46dbc1cd-f00f-4e4b-a771-e4fa86fe7cbc"],
 StyleBox[": ",
  FontSize->18],
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{"K", "=", 
     SubscriptBox["8", "13"]}], ")"}], TraditionalForm]],ExpressionUUID->
  "4cf02b38-6ad0-4ea2-a244-3724bbb7a7e7"]
}], "Section",
 CellChangeTimes->{{3.88969505480821*^9, 3.889695056431219*^9}, {
   3.920702915653165*^9, 3.920702950135849*^9}, {3.920703050270668*^9, 
   3.920703054466363*^9}, 3.930028703603387*^9, {3.9589245416553707`*^9, 
   3.958924551976124*^9}, {3.959784518523439*^9, 3.9597845225459957`*^9}, {
   3.959785244023118*^9, 3.95978524946031*^9}, 3.959834258494996*^9, {
   3.959836186509777*^9, 3.959836203392048*^9}, {3.964577231838242*^9, 
   3.964577235753765*^9}, 3.9645859470456543`*^9, {3.964591954095106*^9, 
   3.9645919790530233`*^9}, {3.964622714145228*^9, 3.9646227176751537`*^9}, {
   3.9646241903235607`*^9, 
   3.964624190779985*^9}},ExpressionUUID->"b983ba6d-b412-4fe4-8c83-\
8512d997df4d"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   SubscriptBox["8", "13"], " ", "knot", " ", "families"}], "*)"}]], "Input",
 CellChangeTimes->{{3.964624116687087*^9, 3.964624125016568*^9}},
 CellLabel->
  "In[195]:=",ExpressionUUID->"4e27a7d1-7fe0-47c4-83fb-d63ae17302ae"],

Cell[BoxData[
 RowBox[{
  RowBox[{"pairsOfNodes813", "[", "k_", "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"A", ",", "B", ",", "C", ",", "D"}], "}"}], ",", 
    RowBox[{
     RowBox[{"A", "=", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"-", "1"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", 
            RowBox[{"15", "+", 
             RowBox[{"8", " ", "k"}], "+", "i"}]}], "}"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "0", ",", "3"}], "}"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"B", "=", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"-", "1"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", 
            RowBox[{"15", "+", 
             RowBox[{"8", " ", "k"}], "+", "i"}]}], "}"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "4", ",", "7"}], "}"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"C", "=", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"-", "1"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", 
            RowBox[{"15", "+", 
             RowBox[{"8", " ", "k"}], "+", "i"}]}], "}"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "8", ",", "11"}], "}"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"D", "=", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"-", "1"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", 
            RowBox[{"15", "+", 
             RowBox[{"8", " ", "k"}], "+", "i"}]}], "}"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "12", ",", "15"}], "}"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"Join", "[", 
      RowBox[{"A", ",", "B", ",", "C", ",", "D"}], "]"}]}]}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.963989556179476*^9, 3.9639895594365597`*^9}, {
  3.963989618531563*^9, 3.9639896617939777`*^9}, {3.963989693185933*^9, 
  3.963989744330613*^9}, {3.96459360774238*^9, 3.964593621534645*^9}},
 CellLabel->
  "In[196]:=",ExpressionUUID->"33264c69-7077-46e8-903f-48c854f10f80"],

Cell[BoxData[
 RowBox[{
  RowBox[{"X4", ":=", 
   TagBox[
    TagBox[
     RowBox[{"(", "\[NoBreak]", 
      TagBox[GridBox[{
         {
          FractionBox[
           SuperscriptBox["a", "2"], "q"]},
         {"1"},
         {
          FractionBox[
           SuperscriptBox["a", "2"], 
           SuperscriptBox["q", "3"]]},
         {"1"},
         {
          FractionBox["1", 
           SuperscriptBox["q", "2"]]},
         {
          FractionBox["q", 
           SuperscriptBox["a", "2"]]},
         {
          FractionBox[
           SuperscriptBox["a", "2"], 
           SuperscriptBox["q", "2"]]},
         {"q"},
         {
          FractionBox["1", "q"]},
         {
          FractionBox[
           SuperscriptBox["q", "2"], 
           SuperscriptBox["a", "2"]]},
         {
          FractionBox[
           SuperscriptBox["a", "2"], "q"]},
         {
          SuperscriptBox["q", "2"]},
         {"1"},
         {
          FractionBox[
           SuperscriptBox["q", "3"], 
           SuperscriptBox["a", "2"]]},
         {
          FractionBox[
           SuperscriptBox["a", "4"], 
           SuperscriptBox["q", "5"]]},
         {
          FractionBox[
           SuperscriptBox["a", "2"], 
           SuperscriptBox["q", "2"]]},
         {
          FractionBox[
           SuperscriptBox["a", "2"], 
           SuperscriptBox["q", "4"]]},
         {
          FractionBox["1", "q"]},
         {
          FractionBox[
           SuperscriptBox["a", "4"], 
           SuperscriptBox["q", "4"]]},
         {
          FractionBox[
           SuperscriptBox["a", "2"], "q"]},
         {
          FractionBox[
           SuperscriptBox["a", "2"], 
           SuperscriptBox["q", "3"]]},
         {"1"},
         {
          FractionBox[
           SuperscriptBox["a", "4"], 
           SuperscriptBox["q", "3"]]},
         {
          SuperscriptBox["a", "2"]},
         {
          FractionBox[
           SuperscriptBox["a", "2"], 
           SuperscriptBox["q", "2"]]},
         {"q"},
         {
          FractionBox[
           SuperscriptBox["a", "2"], 
           SuperscriptBox["q", "2"]]},
         {"q"},
         {
          FractionBox["1", "q"]},
         {
          FractionBox[
           SuperscriptBox["q", "2"], 
           SuperscriptBox["a", "2"]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.5599999999999999]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}],
       Column], "\[NoBreak]", ")"}],
     Function[BoxForm`e$, 
      MatrixForm[BoxForm`e$]]],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]}], ";", 
  RowBox[{"Y4", ":=", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
        "1", "1", "1", "1", "1", "1", "1", "1", "1", "1", "1", "1", "1", "1", 
        "1", "1"},
       {"0", "0", "0", "0", 
        RowBox[{"-", "1"}], 
        RowBox[{"-", "1"}], "1", "0", "0", 
        RowBox[{"-", "1"}], "0", "0", 
        RowBox[{"-", "1"}], 
        RowBox[{"-", "1"}], "0", "0", 
        RowBox[{"-", "1"}], 
        RowBox[{"-", "1"}], "1", "1", "0", "0", "0", "0", "0", 
        RowBox[{"-", "1"}], 
        RowBox[{"-", "1"}], "0", 
        RowBox[{"-", "1"}], 
        RowBox[{"-", "1"}]},
       {"0", "0", "1", "0", 
        RowBox[{"-", "1"}], 
        RowBox[{"-", "2"}], "1", "0", 
        RowBox[{"-", "1"}], 
        RowBox[{"-", "1"}], "1", "1", "0", 
        RowBox[{"-", "1"}], "1", "1", "0", 
        RowBox[{"-", "1"}], "2", "1", "1", 
        RowBox[{"-", "1"}], "1", "2", "1", "0", "0", "0", "0", 
        RowBox[{"-", "2"}]},
       {"0", "0", "0", "0", 
        RowBox[{"-", "1"}], 
        RowBox[{"-", "2"}], "0", "0", 
        RowBox[{"-", "1"}], 
        RowBox[{"-", "2"}], "1", "1", "0", 
        RowBox[{"-", "1"}], "0", "1", 
        RowBox[{"-", "1"}], 
        RowBox[{"-", "1"}], "0", "1", 
        RowBox[{"-", "1"}], 
        RowBox[{"-", "1"}], "1", "2", "0", "0", "0", "0", 
        RowBox[{"-", "1"}], 
        RowBox[{"-", "2"}]},
       {"0", 
        RowBox[{"-", "1"}], 
        RowBox[{"-", "1"}], 
        RowBox[{"-", "1"}], 
        RowBox[{"-", "2"}], 
        RowBox[{"-", "3"}], "0", 
        RowBox[{"-", "1"}], 
        RowBox[{"-", "2"}], 
        RowBox[{"-", "2"}], 
        RowBox[{"-", "1"}], "0", 
        RowBox[{"-", "2"}], 
        RowBox[{"-", "2"}], 
        RowBox[{"-", "1"}], "0", 
        RowBox[{"-", "2"}], 
        RowBox[{"-", "2"}], "0", "1", 
        RowBox[{"-", "1"}], 
        RowBox[{"-", "2"}], 
        RowBox[{"-", "1"}], "0", 
        RowBox[{"-", "1"}], 
        RowBox[{"-", "1"}], 
        RowBox[{"-", "2"}], "0", 
        RowBox[{"-", "2"}], 
        RowBox[{"-", "3"}]},
       {"0", 
        RowBox[{"-", "1"}], 
        RowBox[{"-", "2"}], 
        RowBox[{"-", "2"}], 
        RowBox[{"-", "3"}], 
        RowBox[{"-", "3"}], 
        RowBox[{"-", "2"}], 
        RowBox[{"-", "1"}], 
        RowBox[{"-", "3"}], 
        RowBox[{"-", "3"}], 
        RowBox[{"-", "1"}], "0", 
        RowBox[{"-", "2"}], 
        RowBox[{"-", "2"}], 
        RowBox[{"-", "2"}], 
        RowBox[{"-", "1"}], 
        RowBox[{"-", "3"}], 
        RowBox[{"-", "2"}], 
        RowBox[{"-", "2"}], 
        RowBox[{"-", "1"}], 
        RowBox[{"-", "3"}], 
        RowBox[{"-", "2"}], 
        RowBox[{"-", "1"}], "0", 
        RowBox[{"-", "2"}], 
        RowBox[{"-", "1"}], 
        RowBox[{"-", "2"}], 
        RowBox[{"-", "1"}], 
        RowBox[{"-", "3"}], 
        RowBox[{"-", "3"}]},
       {"0", "1", "1", "0", "0", 
        RowBox[{"-", "2"}], "2", "1", "0", 
        RowBox[{"-", "1"}], "2", "2", "1", 
        RowBox[{"-", "1"}], "1", "2", "0", "0", "2", "2", "1", "0", "2", "3", 
        "1", "1", "1", "0", "0", 
        RowBox[{"-", "2"}]},
       {"0", "0", "0", "0", 
        RowBox[{"-", "1"}], 
        RowBox[{"-", "1"}], "1", "1", "0", 
        RowBox[{"-", "1"}], "1", "1", "0", 
        RowBox[{"-", "1"}], "0", "0", 
        RowBox[{"-", "1"}], 
        RowBox[{"-", "1"}], "1", "1", "0", "0", "1", "1", "0", "0", "0", "0", 
        RowBox[{"-", "1"}], 
        RowBox[{"-", "1"}]},
       {"0", "0", 
        RowBox[{"-", "1"}], 
        RowBox[{"-", "1"}], 
        RowBox[{"-", "2"}], 
        RowBox[{"-", "3"}], "0", "0", 
        RowBox[{"-", "1"}], 
        RowBox[{"-", "2"}], "0", "1", 
        RowBox[{"-", "1"}], 
        RowBox[{"-", "2"}], 
        RowBox[{"-", "1"}], "0", 
        RowBox[{"-", "2"}], 
        RowBox[{"-", "1"}], "0", "1", 
        RowBox[{"-", "1"}], 
        RowBox[{"-", "1"}], "0", "1", 
        RowBox[{"-", "1"}], "0", 
        RowBox[{"-", "1"}], "0", 
        RowBox[{"-", "2"}], 
        RowBox[{"-", "3"}]},
       {"0", 
        RowBox[{"-", "1"}], 
        RowBox[{"-", "1"}], 
        RowBox[{"-", "2"}], 
        RowBox[{"-", "2"}], 
        RowBox[{"-", "3"}], 
        RowBox[{"-", "1"}], 
        RowBox[{"-", "1"}], 
        RowBox[{"-", "2"}], 
        RowBox[{"-", "2"}], "0", "0", 
        RowBox[{"-", "1"}], 
        RowBox[{"-", "2"}], 
        RowBox[{"-", "1"}], 
        RowBox[{"-", "1"}], 
        RowBox[{"-", "2"}], 
        RowBox[{"-", "2"}], 
        RowBox[{"-", "1"}], 
        RowBox[{"-", "1"}], 
        RowBox[{"-", "2"}], 
        RowBox[{"-", "2"}], "0", "0", 
        RowBox[{"-", "2"}], 
        RowBox[{"-", "1"}], 
        RowBox[{"-", "1"}], 
        RowBox[{"-", "2"}], 
        RowBox[{"-", "3"}], 
        RowBox[{"-", "3"}]},
       {"0", "0", "1", "1", 
        RowBox[{"-", "1"}], 
        RowBox[{"-", "1"}], "2", "1", "0", "0", "3", "2", "1", "0", "2", "1", 
        "1", 
        RowBox[{"-", "1"}], "3", "2", "2", "0", "3", "3", "2", "1", "2", "1", 
        "1", 
        RowBox[{"-", "1"}]},
       {"0", "0", "1", "1", "0", "0", "2", "1", "1", "0", "2", "2", "1", "0", 
        "1", "1", "0", "0", "2", "2", "1", "1", "2", "2", "1", "1", "1", "1", 
        "0", "0"},
       {"0", 
        RowBox[{"-", "1"}], "0", "0", 
        RowBox[{"-", "2"}], 
        RowBox[{"-", "2"}], "1", "0", 
        RowBox[{"-", "1"}], 
        RowBox[{"-", "1"}], "1", "1", "0", 
        RowBox[{"-", "1"}], "0", "1", 
        RowBox[{"-", "1"}], 
        RowBox[{"-", "2"}], "1", "2", "0", 
        RowBox[{"-", "1"}], "1", "2", "0", "0", "0", "1", 
        RowBox[{"-", "1"}], 
        RowBox[{"-", "2"}]},
       {"0", 
        RowBox[{"-", "1"}], 
        RowBox[{"-", "1"}], 
        RowBox[{"-", "1"}], 
        RowBox[{"-", "2"}], 
        RowBox[{"-", "2"}], 
        RowBox[{"-", "1"}], 
        RowBox[{"-", "1"}], 
        RowBox[{"-", "2"}], 
        RowBox[{"-", "2"}], "0", "0", 
        RowBox[{"-", "1"}], 
        RowBox[{"-", "1"}], 
        RowBox[{"-", "1"}], 
        RowBox[{"-", "1"}], 
        RowBox[{"-", "2"}], 
        RowBox[{"-", "2"}], 
        RowBox[{"-", "1"}], 
        RowBox[{"-", "1"}], 
        RowBox[{"-", "2"}], 
        RowBox[{"-", "2"}], "0", "0", 
        RowBox[{"-", "1"}], 
        RowBox[{"-", "1"}], 
        RowBox[{"-", "1"}], 
        RowBox[{"-", "1"}], 
        RowBox[{"-", "2"}], 
        RowBox[{"-", "2"}]},
       {"1", "0", "1", "0", 
        RowBox[{"-", "1"}], 
        RowBox[{"-", "2"}], "1", "0", 
        RowBox[{"-", "1"}], 
        RowBox[{"-", "1"}], "2", "1", "0", 
        RowBox[{"-", "1"}], "3", "2", "1", "0", "3", "2", "2", "0", "3", "3", 
        "2", "1", "1", "1", "1", 
        RowBox[{"-", "1"}]},
       {"1", "0", "1", "1", "0", 
        RowBox[{"-", "1"}], "2", "0", "0", 
        RowBox[{"-", "1"}], "1", "1", "1", 
        RowBox[{"-", "1"}], "2", "2", "1", "0", "3", "2", "2", "0", "2", "2", 
        "2", "1", "1", "1", "1", 
        RowBox[{"-", "1"}]},
       {"1", 
        RowBox[{"-", "1"}], "0", 
        RowBox[{"-", "1"}], 
        RowBox[{"-", "2"}], 
        RowBox[{"-", "3"}], "0", 
        RowBox[{"-", "1"}], 
        RowBox[{"-", "2"}], 
        RowBox[{"-", "2"}], "1", "0", 
        RowBox[{"-", "1"}], 
        RowBox[{"-", "2"}], "1", "1", "0", 
        RowBox[{"-", "1"}], "1", "1", "0", 
        RowBox[{"-", "1"}], "2", "2", "0", "0", "0", "0", 
        RowBox[{"-", "1"}], 
        RowBox[{"-", "2"}]},
       {"1", 
        RowBox[{"-", "1"}], 
        RowBox[{"-", "1"}], 
        RowBox[{"-", "1"}], 
        RowBox[{"-", "2"}], 
        RowBox[{"-", "2"}], "0", 
        RowBox[{"-", "1"}], 
        RowBox[{"-", "1"}], 
        RowBox[{"-", "2"}], 
        RowBox[{"-", "1"}], "0", 
        RowBox[{"-", "2"}], 
        RowBox[{"-", "2"}], "0", "0", 
        RowBox[{"-", "1"}], 
        RowBox[{"-", "1"}], "1", "1", "0", 
        RowBox[{"-", "1"}], "0", "0", "0", 
        RowBox[{"-", "1"}], 
        RowBox[{"-", "1"}], "0", 
        RowBox[{"-", "1"}], 
        RowBox[{"-", "2"}]},
       {"1", "1", "2", "0", "0", 
        RowBox[{"-", "2"}], "2", "1", "0", 
        RowBox[{"-", "1"}], "3", "2", "1", 
        RowBox[{"-", "1"}], "3", "3", "1", "1", "4", "3", "2", "1", "4", "4", 
        "2", "2", "2", "1", "1", 
        RowBox[{"-", "1"}]},
       {"1", "1", "1", "1", "1", 
        RowBox[{"-", "1"}], "2", "1", "1", 
        RowBox[{"-", "1"}], "2", "2", "2", 
        RowBox[{"-", "1"}], "2", "2", "1", "1", "3", "3", "2", "1", "3", "3", 
        "2", "2", "2", "1", "1", 
        RowBox[{"-", "1"}]},
       {"1", "0", "1", 
        RowBox[{"-", "1"}], 
        RowBox[{"-", "1"}], 
        RowBox[{"-", "3"}], "1", "0", 
        RowBox[{"-", "1"}], 
        RowBox[{"-", "2"}], "2", "1", "0", 
        RowBox[{"-", "2"}], "2", "2", "0", "0", "2", "2", "1", "0", "3", "3", 
        "0", "1", "1", "0", 
        RowBox[{"-", "1"}], 
        RowBox[{"-", "2"}]},
       {"1", "0", 
        RowBox[{"-", "1"}], 
        RowBox[{"-", "1"}], 
        RowBox[{"-", "2"}], 
        RowBox[{"-", "2"}], "0", "0", 
        RowBox[{"-", "1"}], 
        RowBox[{"-", "2"}], "0", "1", 
        RowBox[{"-", "1"}], 
        RowBox[{"-", "2"}], "0", "0", 
        RowBox[{"-", "1"}], 
        RowBox[{"-", "1"}], "1", "1", "0", "0", "1", "1", "0", "0", "0", "0", 
        RowBox[{"-", "1"}], 
        RowBox[{"-", "2"}]},
       {"1", "0", "1", "1", 
        RowBox[{"-", "1"}], 
        RowBox[{"-", "1"}], "2", "1", "0", "0", "3", "2", "1", "0", "3", "2", 
        "2", "0", "4", "3", "3", "1", "5", "4", "3", "2", "3", "2", "2", "0"},
       {"1", "0", "2", "2", "0", "0", "3", "1", "1", "0", "3", "2", "2", "0", 
        "3", "2", "2", "0", "4", "3", "3", "1", "4", "4", "3", "2", "3", "2", 
        "2", "0"},
       {"1", "0", "1", "0", 
        RowBox[{"-", "1"}], 
        RowBox[{"-", "2"}], "1", "0", 
        RowBox[{"-", "1"}], 
        RowBox[{"-", "2"}], "2", "1", "0", 
        RowBox[{"-", "1"}], "2", "2", "0", "0", "2", "2", "0", "0", "3", "3", 
        "2", "1", "1", "1", "0", 
        RowBox[{"-", "1"}]},
       {"1", 
        RowBox[{"-", "1"}], "0", "0", 
        RowBox[{"-", "1"}], 
        RowBox[{"-", "1"}], "1", "0", "0", 
        RowBox[{"-", "1"}], "1", "1", "0", 
        RowBox[{"-", "1"}], "1", "1", "0", 
        RowBox[{"-", "1"}], "2", "2", "1", "0", "2", "2", "1", "1", "1", "1", 
        "0", 
        RowBox[{"-", "1"}]},
       {"1", 
        RowBox[{"-", "1"}], "0", "0", 
        RowBox[{"-", "2"}], 
        RowBox[{"-", "2"}], "1", "0", 
        RowBox[{"-", "1"}], 
        RowBox[{"-", "1"}], "2", "1", "0", 
        RowBox[{"-", "1"}], "1", "1", "0", 
        RowBox[{"-", "1"}], "2", "2", "1", "0", "3", "3", "1", "1", "2", "1", 
        "0", 
        RowBox[{"-", "1"}]},
       {"1", "0", "0", "0", "0", 
        RowBox[{"-", "1"}], "0", "0", "0", 
        RowBox[{"-", "2"}], "1", "1", "1", 
        RowBox[{"-", "1"}], "1", "1", "0", "0", "1", "1", "0", "0", "2", "2", 
        "1", "1", "1", "1", "0", 
        RowBox[{"-", "1"}]},
       {"1", 
        RowBox[{"-", "1"}], "0", 
        RowBox[{"-", "1"}], 
        RowBox[{"-", "2"}], 
        RowBox[{"-", "3"}], "0", 
        RowBox[{"-", "1"}], 
        RowBox[{"-", "2"}], 
        RowBox[{"-", "3"}], "1", "0", 
        RowBox[{"-", "1"}], 
        RowBox[{"-", "2"}], "1", "1", 
        RowBox[{"-", "1"}], 
        RowBox[{"-", "1"}], "1", "1", 
        RowBox[{"-", "1"}], 
        RowBox[{"-", "1"}], "2", "2", "0", "0", "0", "0", 
        RowBox[{"-", "1"}], 
        RowBox[{"-", "2"}]},
       {"1", 
        RowBox[{"-", "1"}], 
        RowBox[{"-", "2"}], 
        RowBox[{"-", "2"}], 
        RowBox[{"-", "3"}], 
        RowBox[{"-", "3"}], 
        RowBox[{"-", "2"}], 
        RowBox[{"-", "1"}], 
        RowBox[{"-", "3"}], 
        RowBox[{"-", "3"}], 
        RowBox[{"-", "1"}], "0", 
        RowBox[{"-", "2"}], 
        RowBox[{"-", "2"}], 
        RowBox[{"-", "1"}], 
        RowBox[{"-", "1"}], 
        RowBox[{"-", "2"}], 
        RowBox[{"-", "2"}], 
        RowBox[{"-", "1"}], 
        RowBox[{"-", "1"}], 
        RowBox[{"-", "2"}], 
        RowBox[{"-", "2"}], "0", "0", 
        RowBox[{"-", "1"}], 
        RowBox[{"-", "1"}], 
        RowBox[{"-", "1"}], 
        RowBox[{"-", "1"}], 
        RowBox[{"-", "2"}], 
        RowBox[{"-", "2"}]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]}], ";"}]], "Input",
 CellChangeTimes->{{3.9639893201250353`*^9, 3.96398932592094*^9}, {
   3.96398945905927*^9, 3.963989500830681*^9}, {3.9639905780113993`*^9, 
   3.963990578642261*^9}, 3.963990975303462*^9, 3.964003354008828*^9, 
   3.964596018078569*^9, {3.9645960900430183`*^9, 3.9645960923526363`*^9}, 
   3.9645961350946503`*^9},
 CellLabel->
  "In[197]:=",ExpressionUUID->"5ee97f5d-5710-4075-b459-c684f5e67fa2"],

Cell[BoxData[
 RowBox[{"KnotF813", ":=", 
  RowBox[{"{", 
   RowBox[{"X4", ",", "Y4", ",", "pairsOfNodes813"}], "}"}]}]], "Input",
 CellChangeTimes->{3.96458255266125*^9},
 CellLabel->
  "In[198]:=",ExpressionUUID->"f1398b88-1050-437f-8d93-ad06f045e385"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "3:   Quiver Series  from  ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{"Q", "[", 
     RowBox[{"K", ",", 
      SubscriptBox["i", "0"]}], "]"}], "::", " "}], TraditionalForm]],
  ExpressionUUID->"540c4420-280f-4175-b1eb-da30301b6d58"],
 "\n",
 StyleBox["  ",
  FontColor->RGBColor[0, 0, 1]],
 Cell[BoxData[
  FormBox[
   RowBox[{"{", 
    RowBox[{
     RowBox[{"Q", "[", 
      RowBox[{"K", ",", 
       SubscriptBox["i", "0"]}], "]"}], "->", 
     RowBox[{
      RowBox[{"Q", "[", 
       RowBox[{"K", ",", "0"}], "]"}], "->", 
      RowBox[{
       RowBox[{"Q", "[", 
        RowBox[{"K", ",", "1"}], "]"}], "->", 
       RowBox[{
        RowBox[{"Q", "[", 
         RowBox[{"K", ",", "2"}], "]"}], "->", 
        RowBox[{
         RowBox[{"...", "..."}], "->", 
         RowBox[{"Q", "[", 
          RowBox[{"K", ",", "i"}], "]"}]}]}]}]}]}], "}"}], TraditionalForm]],
  FontColor->RGBColor[0, 0, 1],ExpressionUUID->
  "0d728f1e-55b6-42ca-a558-1e0f8b9b0717"],
 StyleBox[" :",
  FontColor->RGBColor[0, 0, 1]]
}], "Title",
 CellChangeTimes->{{3.889687999929695*^9, 3.8896880201212544`*^9}, 
   3.920703046834309*^9, {3.964624981234264*^9, 3.964624981676749*^9}, {
   3.96462505203686*^9, 
   3.964625065928413*^9}},ExpressionUUID->"e70d7370-0b85-4cb8-bc1e-\
3ea98546d938"],

Cell[BoxData[
 RowBox[{"Clear", "[", 
  RowBox[{"Q", ",", "computeUnlinkStep"}], "]"}]], "Input",
 CellChangeTimes->{{3.9598323059079*^9, 3.959832323415945*^9}, {
  3.963987045031087*^9, 3.963987045237748*^9}},
 CellLabel->
  "In[199]:=",ExpressionUUID->"3b919c77-8fc7-4113-a4b1-a709fd6c66c5"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"computeUnlinkStep", "[", 
     RowBox[{"k_Integer", ",", "X_", ",", "Y_", ",", "pairsOfNodes_"}], "]"}],
     ":=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", "pairs", "}"}], ",", 
      RowBox[{
       RowBox[{"pairs", "=", 
        RowBox[{"pairsOfNodes", "[", "k", "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"sequenceOfUnLinkings", "[", 
        RowBox[{"X", ",", "Y", ",", "pairs"}], "]"}]}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]", "\n", 
  RowBox[{"(*", 
   RowBox[{"Main", " ", "evolution", " ", 
    RowBox[{"function", ":", 
     RowBox[{
     "computes", " ", "quivers", " ", "up", " ", "to", " ", "step", " ", "i", 
      " ", "twist"}]}]}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"QuiverM", "[", 
    RowBox[{"i_", ",", "Xinit_", ",", "Yinit_", ",", "pairsOfNodes_"}], "]"}],
    ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"Xcurr", ",", "Ycurr"}], "}"}], ",", 
     RowBox[{
      RowBox[{"Xcurr", "=", "Xinit"}], ";", "\[IndentingNewLine]", 
      RowBox[{"Ycurr", "=", "Yinit"}], ";", "\[IndentingNewLine]", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"i", "==", 
         RowBox[{"-", "1"}]}], ",", 
        RowBox[{"Return", "[", 
         RowBox[{"{", 
          RowBox[{"Xcurr", ",", "Ycurr"}], "}"}], "]"}]}], "]"}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"Do", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"{", 
          RowBox[{"Xcurr", ",", "Ycurr"}], "}"}], "=", 
         RowBox[{"computeUnlinkStep", "[", 
          RowBox[{"k", ",", "Xcurr", ",", "Ycurr", ",", "pairsOfNodes"}], 
          "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"k", ",", "0", ",", "i"}], "}"}]}], "]"}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Rest", "[", "Xcurr", "]"}], ",", 
        RowBox[{"Rest", "[", 
         RowBox[{"Rest", "/@", "Ycurr"}], "]"}]}], "}"}]}]}], "]"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"Q", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"Xinit_", ",", "Yinit_", ",", "pairsOfNodes_"}], "}"}], ",", 
    "i_"}], "]"}], ":=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"MatrixForm", "[", 
     RowBox[{
      RowBox[{"QuiverM", "[", 
       RowBox[{"i", ",", "Xinit", ",", "Yinit", ",", "pairsOfNodes"}], "]"}], 
      "[", 
      RowBox[{"[", "1", "]"}], "]"}], "]"}], ",", 
    RowBox[{"MatrixForm", "[", 
     RowBox[{
      RowBox[{"QuiverM", "[", 
       RowBox[{"i", ",", "Xinit", ",", "Yinit", ",", "pairsOfNodes"}], "]"}], 
      "[", 
      RowBox[{"[", "2", "]"}], "]"}], "]"}]}], 
   "}"}]}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.959832314292532*^9, 3.959832332330621*^9}, {
  3.95983236795258*^9, 3.95983239533576*^9}, {3.959832599494422*^9, 
  3.959832607818735*^9}, {3.959832652587584*^9, 3.9598326897765703`*^9}, {
  3.9598327372126913`*^9, 3.9598327599250813`*^9}, {3.959832796223329*^9, 
  3.959832822828596*^9}, {3.959832875597006*^9, 3.959832920753584*^9}, {
  3.9598335455566196`*^9, 3.959833563068597*^9}, {3.9598372897144957`*^9, 
  3.95983729298772*^9}, {3.9639870151236362`*^9, 3.963987038693652*^9}, {
  3.96398708414314*^9, 3.963987098010002*^9}, {3.963987141172183*^9, 
  3.963987177351667*^9}, {3.96457729825037*^9, 3.964577318397583*^9}, {
  3.964582862460424*^9, 3.9645828816097107`*^9}, {3.9645830534514093`*^9, 
  3.964583063679655*^9}, {3.964592091455056*^9, 3.964592113312912*^9}, {
  3.96462275804998*^9, 3.964622785108891*^9}},
 CellLabel->
  "In[200]:=",ExpressionUUID->"41705d92-c881-4a84-890e-dfdab0f83756"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Q", "[", 
  RowBox[{"Twistplus", ",", "0"}], "]"}]], "Input",
 CellChangeTimes->{{3.963987254090884*^9, 3.963987260676874*^9}, 
   3.963987341546569*^9, {3.9645825636100197`*^9, 3.964582572806583*^9}, {
   3.964582884484333*^9, 3.964582886968729*^9}, {3.964583042597056*^9, 
   3.964583046841166*^9}, {3.964594966717764*^9, 3.9645949704699373`*^9}, {
   3.964622795326507*^9, 3.964622795710326*^9}},
 CellLabel->
  "In[203]:=",ExpressionUUID->"fe172700-1f32-46af-bbb5-7374f60968ad"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   TagBox[
    RowBox[{"(", "\[NoBreak]", 
     TagBox[GridBox[{
        {"1"},
        {
         FractionBox[
          SuperscriptBox["q", "2"], 
          SuperscriptBox["a", "2"]]},
        {
         FractionBox["1", "q"]},
        {"q"},
        {
         FractionBox[
          SuperscriptBox["a", "2"], 
          SuperscriptBox["q", "2"]]},
        {"1"},
        {
         FractionBox[
          SuperscriptBox["a", "2"], 
          SuperscriptBox["q", "3"]]},
        {
         FractionBox[
          SuperscriptBox["a", "2"], "q"]},
        {
         FractionBox[
          SuperscriptBox["a", "4"], 
          SuperscriptBox["q", "4"]]}
       },
       GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.5599999999999999]}, 
           Offset[0.27999999999999997`]}, "Rows" -> {
           Offset[0.2], {
            Offset[0.4]}, 
           Offset[0.2]}}],
      Column], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], ",", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"0", 
        RowBox[{"-", "1"}], 
        RowBox[{"-", "1"}], "0", "0", 
        RowBox[{"-", "1"}], 
        RowBox[{"-", "1"}], "0", "0"},
       {
        RowBox[{"-", "1"}], 
        RowBox[{"-", "2"}], 
        RowBox[{"-", "2"}], 
        RowBox[{"-", "1"}], "0", 
        RowBox[{"-", "2"}], 
        RowBox[{"-", "2"}], 
        RowBox[{"-", "1"}], "0"},
       {
        RowBox[{"-", "1"}], 
        RowBox[{"-", "2"}], 
        RowBox[{"-", "1"}], 
        RowBox[{"-", "1"}], "0", 
        RowBox[{"-", "1"}], 
        RowBox[{"-", "1"}], 
        RowBox[{"-", "1"}], "0"},
       {"0", 
        RowBox[{"-", "1"}], 
        RowBox[{"-", "1"}], "1", "1", "0", "0", "1", "1"},
       {"0", "0", "0", "1", "2", "1", "1", "2", "2"},
       {
        RowBox[{"-", "1"}], 
        RowBox[{"-", "2"}], 
        RowBox[{"-", "1"}], "0", "1", "0", "0", "1", "2"},
       {
        RowBox[{"-", "1"}], 
        RowBox[{"-", "2"}], 
        RowBox[{"-", "1"}], "0", "1", "0", "1", "1", "2"},
       {"0", 
        RowBox[{"-", "1"}], 
        RowBox[{"-", "1"}], "1", "2", "1", "1", "3", "3"},
       {"0", "0", "0", "1", "2", "2", "2", "3", "4"}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]}], "}"}]], "Output",
 CellChangeTimes->{{3.96398726118018*^9, 3.963987276180623*^9}, {
   3.963987319561694*^9, 3.96398733007799*^9}, 3.963997385567819*^9, 
   3.9640051481832027`*^9, 3.964005823607461*^9, 3.9641606652665777`*^9, 
   3.964577166212137*^9, 3.964582575413887*^9, {3.9645828164976463`*^9, 
   3.9645828658151817`*^9}, 3.964582908118956*^9, {3.96458304301714*^9, 
   3.964583047353346*^9}, 3.964585698797367*^9, 3.9645881082032747`*^9, 
   3.964590428977878*^9, 3.9645921169939203`*^9, {3.964594965301011*^9, 
   3.964594970710739*^9}, 3.964596024886692*^9, 3.964619318586082*^9, 
   3.9646195496219587`*^9, 3.9646679868397083`*^9},
 CellLabel->
  "Out[203]=",ExpressionUUID->"29a858d3-c301-4c77-a7c4-64ce4a963094"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["\<\
4:   R-Colored HOMFLY-PT from Quiver data Q[K,i]: denoted as: QH[R,i,K]\
\>", "Title",
 CellChangeTimes->{{3.889687999929695*^9, 3.8896880201212544`*^9}, 
   3.920703046834309*^9, {3.964624981234264*^9, 3.964624981676749*^9}, {
   3.96462505203686*^9, 3.9646250936778*^9}, {3.964668204751275*^9, 
   3.964668206595158*^9}},ExpressionUUID->"acc77f89-7469-4cc6-8015-\
cca53fbba67b"],

Cell[CellGroupData[{

Cell["", "Section",
 CellChangeTimes->{{3.889694770892911*^9, 3.889694776588994*^9}, {
   3.933782131060788*^9, 3.933782143987522*^9}, {3.9354717823047333`*^9, 
   3.93547179607428*^9}, 3.95866291985601*^9, 3.95892926509865*^9, {
   3.964583088417762*^9, 3.9645831136242943`*^9}, {3.964583167312128*^9, 
   3.964583196018385*^9}, 3.964583235019899*^9, {3.9645835415879927`*^9, 
   3.964583542619274*^9}, 3.964622939598312*^9, 
   3.9646250903579683`*^9},ExpressionUUID->"db4aac4b-460e-41e3-8d20-\
79c557f55fe3"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"dvecs", "[", 
    RowBox[{"r_", ",", "m_"}], "]"}], ":=", 
   RowBox[{"Flatten", "[", 
    RowBox[{
     RowBox[{"Permutations", "/@", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"PadRight", "[", 
          RowBox[{"#", ",", "m", ",", "0"}], "]"}], "&"}], "/@", 
        RowBox[{"IntegerPartitions", "[", "r", "]"}]}], ")"}]}], ",", "1"}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"QH", "[", 
   RowBox[{"r_", ",", "k_", ",", 
    RowBox[{"{", 
     RowBox[{"X1_", ",", "Y1_", ",", "QD_"}], "}"}]}], "]"}], ":=", 
  RowBox[{"With", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"Z11", "=", 
      RowBox[{"QuiverM", "[", 
       RowBox[{"k", ",", "X1", ",", "Y1", ",", "QD"}], "]"}]}], "}"}], ",", 
    "\[IndentingNewLine]", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"ColumnVec", ",", "QuiverL", ",", "m"}], "}"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"ColumnVec", "=", 
        RowBox[{"Z11", "[", 
         RowBox[{"[", "1", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"m", "=", 
        RowBox[{"Length", "[", "ColumnVec", "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"QuiverL", "=", 
        RowBox[{"Z11", "[", 
         RowBox[{"[", "2", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"Expand", "[", 
         RowBox[{"Simplify", "[", 
          RowBox[{"FunctionExpand", "[", 
           RowBox[{
            RowBox[{"QPochhammer", "[", 
             RowBox[{
              RowBox[{"q", "^", "2"}], ",", 
              RowBox[{"q", "^", "2"}], ",", "r"}], "]"}], 
            RowBox[{"Total", "[", 
             RowBox[{"ParallelMap", "[", 
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{"PowerExpand", "[", 
                  RowBox[{
                   RowBox[{"Apply", "[", 
                    RowBox[{"Times", ",", 
                    SuperscriptBox["ColumnVec", "#"]}], "]"}], " ", 
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"-", "q"}], ")"}], 
                    RowBox[{"#", ".", "QuiverL", ".", "#"}]]}], "]"}], "/", 
                 RowBox[{"Apply", "[", 
                  RowBox[{"Times", ",", 
                   RowBox[{"QPochhammer", "[", 
                    RowBox[{
                    RowBox[{"q", "^", "2"}], ",", 
                    RowBox[{"q", "^", "2"}], ",", "#"}], "]"}]}], "]"}]}], 
                "&"}], ",", 
               RowBox[{"dvecs", "[", 
                RowBox[{"r", ",", "m"}], "]"}]}], "]"}], "]"}]}], "]"}], 
          "]"}], "]"}], "/.", 
        RowBox[{"a", "->", "A"}]}]}]}], "\[IndentingNewLine]", "]"}]}], 
   "\[IndentingNewLine]", "]"}]}]}], "Input",
 CellChangeTimes->{{3.959312518389798*^9, 3.959312633128188*^9}, {
   3.959312680815474*^9, 3.959312721703511*^9}, {3.959312755860372*^9, 
   3.95931279500877*^9}, {3.959784004672723*^9, 3.9597840294830503`*^9}, {
   3.959784098594603*^9, 3.9597841212867928`*^9}, {3.959784168234296*^9, 
   3.959784172146164*^9}, {3.959784250181168*^9, 3.959784253208342*^9}, {
   3.959784300256618*^9, 3.959784301315855*^9}, {3.9597846137854033`*^9, 
   3.959784634895988*^9}, {3.959784793590678*^9, 3.959784795398919*^9}, {
   3.9597848620568438`*^9, 3.959784879452734*^9}, {3.9597850344417*^9, 
   3.959785040439938*^9}, {3.959785097511303*^9, 3.9597851002322903`*^9}, {
   3.960356089691865*^9, 3.960356115461742*^9}, {3.960356191757131*^9, 
   3.960356255946734*^9}, {3.960356474235149*^9, 3.960356475902547*^9}, {
   3.960356549646144*^9, 3.960356552242276*^9}, {3.9603565890838118`*^9, 
   3.960356589785027*^9}, 3.960357660246191*^9, 3.960361251608882*^9, {
   3.960361326190063*^9, 3.9603613294599953`*^9}, {3.960362237111404*^9, 
   3.960362244014579*^9}, {3.963986652940016*^9, 3.963986655200794*^9}, {
   3.9639875250857487`*^9, 3.963987527772942*^9}, {3.964583206017088*^9, 
   3.964583207943771*^9}, {3.964583548411776*^9, 3.964583548566209*^9}, {
   3.964592146366004*^9, 3.9645921489355783`*^9}},
 CellLabel->
  "In[204]:=",ExpressionUUID->"fa1cd069-7ca9-4559-97f7-dbe2115f4231"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"P", "[", 
  RowBox[{"1", ",", "2", ",", "\"\<torus\>\""}], "]"}]], "Input",
 CellChangeTimes->{{3.9645977963455753`*^9, 3.964597808668653*^9}},
 CellLabel->
  "In[206]:=",ExpressionUUID->"2b1824da-4b34-44a2-b7b1-fee170c64810"],

Cell[BoxData[
 RowBox[{
  SuperscriptBox["A", "8"], "+", 
  FractionBox[
   SuperscriptBox["A", "8"], 
   SuperscriptBox["q", "8"]], "-", 
  FractionBox[
   SuperscriptBox["A", "10"], 
   SuperscriptBox["q", "6"]], "+", 
  FractionBox[
   SuperscriptBox["A", "8"], 
   SuperscriptBox["q", "4"]], "-", 
  FractionBox[
   SuperscriptBox["A", "10"], 
   SuperscriptBox["q", "2"]], "-", 
  RowBox[{
   SuperscriptBox["A", "10"], " ", 
   SuperscriptBox["q", "2"]}], "+", 
  RowBox[{
   SuperscriptBox["A", "8"], " ", 
   SuperscriptBox["q", "4"]}], "-", 
  RowBox[{
   SuperscriptBox["A", "10"], " ", 
   SuperscriptBox["q", "6"]}], "+", 
  RowBox[{
   SuperscriptBox["A", "8"], " ", 
   SuperscriptBox["q", "8"]}]}]], "Output",
 CellChangeTimes->{{3.964597804622171*^9, 3.964597808941745*^9}, 
   3.96461931868391*^9, 3.964619549708311*^9, 3.964667986851832*^9},
 CellLabel->
  "Out[206]=",ExpressionUUID->"b5d21742-1054-4f0c-bb9f-8c0e60f7112a"]
}, Open  ]]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["5:  Quiver Verification (QV[R,i,K,\[CloseCurlyDoubleQuote]K\
\[CloseCurlyDoubleQuote]]):", "Title",
 CellChangeTimes->{{3.889687999929695*^9, 3.8896880201212544`*^9}, 
   3.920703046834309*^9, {3.964624981234264*^9, 3.964624981676749*^9}, {
   3.96462505203686*^9, 
   3.964625109283557*^9}},ExpressionUUID->"11c3408c-b417-487f-b83d-\
6f4ad70aa47e"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{
   "where", " ", "twist", " ", "parameter", " ", "\"\<i=0,1,2,3...\>\""}], ",",
    " ", 
   RowBox[{"K", ":=", 
    RowBox[{"{", 
     RowBox[{"\"\<Twistplus\>\"", ",", "Twistminus", ",", "Doubletwist", ",", 
      "Pretzel", ",", "KnotF813"}], "}"}]}], ",", 
   RowBox[{
    RowBox[{"and", " ", "R"}], "=", "1"}], ",", "2", ",", 
   RowBox[{"3", "..."}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.964625129296679*^9, 3.964625212247201*^9}},
 CellLabel->
  "In[207]:=",ExpressionUUID->"8ca586e6-2ae3-4b1a-aa9f-aedc1fccec92"],

Cell[CellGroupData[{

Cell["", "Section",
 CellChangeTimes->{{3.963987417810677*^9, 3.963987431524847*^9}, {
   3.963988122289454*^9, 3.963988130403893*^9}, 3.963988163681555*^9, {
   3.964585296867091*^9, 3.9645853320201406`*^9}, {3.964586261837694*^9, 
   3.9645862907445583`*^9}, {3.964592186195944*^9, 3.964592207967401*^9}, {
   3.964621947536948*^9, 3.964621950475308*^9}, 
   3.96462510665978*^9},ExpressionUUID->"ccc20c3d-dbf7-404b-98ea-\
a7d973f124fb"],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.964585209246326*^9, 3.964585274444312*^9}, {
   3.964585401564502*^9, 3.964585418012138*^9}, 3.964585770312982*^9, {
   3.9645861378985863`*^9, 3.9645861437569933`*^9}, 3.964587770690269*^9, 
   3.964625166402647*^9},
 CellLabel->
  "In[208]:=",ExpressionUUID->"0346fbae-bc1b-44f3-8001-bf974c946cd9"],

Cell[BoxData[
 RowBox[{
  RowBox[{"QV", "[", 
   RowBox[{"R_", ",", "i_", ",", "K_", ",", "K1_"}], "]"}], ":=", 
  RowBox[{"Factor", "[", 
   RowBox[{
    RowBox[{"QH", "[", 
     RowBox[{"R", ",", "i", ",", "K"}], "]"}], "/", 
    RowBox[{"(", 
     RowBox[{"P", "[", 
      RowBox[{"R", ",", "i", ",", "K1"}], "]"}], ")"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.963987441723939*^9, 3.9639874462485657`*^9}, {
   3.96398748025322*^9, 3.963987484276125*^9}, {3.963987536488266*^9, 
   3.9639876581354017`*^9}, {3.963987702882633*^9, 3.963987718786396*^9}, {
   3.963988047830719*^9, 3.9639880679469337`*^9}, 3.963988141401855*^9, {
   3.9639947821872187`*^9, 3.963994794510961*^9}, {3.964585279153182*^9, 
   3.964585293164838*^9}, {3.964585340711563*^9, 3.964585378816148*^9}, {
   3.964585527679966*^9, 3.964585549751111*^9}, {3.964585847536352*^9, 
   3.964585848540292*^9}, {3.9645860855281754`*^9, 3.964586116559126*^9}, {
   3.964586151299766*^9, 3.9645861585004797`*^9}, {3.964586248425501*^9, 
   3.964586255918269*^9}, {3.964586310405404*^9, 3.964586313334856*^9}, {
   3.9645881002586327`*^9, 3.964588100964933*^9}, 3.964621954379591*^9},
 CellLabel->
  "In[209]:=",ExpressionUUID->"0d6c4591-f417-47a4-bc0e-5411fd8100e4"]
}, Open  ]],

Cell[CellGroupData[{

Cell["1. Torus Knots T (2, 2 p + 1) ;", "Section",
 CellChangeTimes->{{3.963996341875495*^9, 3.963996352580648*^9}, {
   3.9639973210323057`*^9, 3.963997339574332*^9}, {3.964159464717287*^9, 
   3.964159465258998*^9}, 3.964579956897311*^9, 
   3.9645815301946774`*^9},ExpressionUUID->"8b0bebc4-fac8-4dab-8bf4-\
d43f6f21737c"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{"column", " ", "vectors", " ", "of", " ", 
    SubscriptBox["Q", "2"]}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{
      SubscriptBox["Q", 
       RowBox[{
        RowBox[{"3", "..."}], "."}]], " ", "is", " ", "multiplied", " ", "by",
       " ", "the", " ", "pre"}], "-", 
     RowBox[{"factor", " ", 
      RowBox[{
       RowBox[{"$q", "^", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"-", "2"}], "R"}], "}"}]}], "/", 
       RowBox[{"A", "^", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"-", "2"}], "R"}], "}"}]}]}], "$"}]}], ";", 
    RowBox[{"see", " ", "Subsection", " ", "5.2", 
     RowBox[{".1", "."}]}]}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.964621535441161*^9, 3.964621597749598*^9}, {
  3.9646222170476637`*^9, 3.9646222234781427`*^9}, {3.9646222853186007`*^9, 
  3.9646223293492327`*^9}},
 CellLabel->
  "In[210]:=",ExpressionUUID->"f525919e-ef82-468a-8911-d388e07eb63b"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Table", "[", 
  RowBox[{
   RowBox[{
    RowBox[{
     FractionBox[
      SuperscriptBox["q", 
       RowBox[{
        RowBox[{"-", "2"}], "R"}]], 
      SuperscriptBox["A", 
       RowBox[{
        RowBox[{"-", "2"}], "R"}]]], 
     RowBox[{"QV", "[", 
      RowBox[{"R", ",", "0", ",", "torus", ",", "\"\<torus\>\""}], "]"}]}], "//",
     "Factor"}], ",", 
   RowBox[{"{", 
    RowBox[{"R", ",", "1", ",", "5"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.964597982860318*^9, 3.964597991735519*^9}, {
   3.964619577917635*^9, 3.96461957811887*^9}, {3.964619658036634*^9, 
   3.964619698775715*^9}, 3.9646215263045053`*^9, 3.964621957808363*^9},
 CellLabel->
  "In[211]:=",ExpressionUUID->"235ed5d0-3b2c-4e3e-8845-1e20cac3a42d"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", "1", ",", "1", ",", "1", ",", "1"}], "}"}]], "Output",
 CellChangeTimes->{
  3.964597993938656*^9, {3.964598058626658*^9, 3.9645980722558317`*^9}, {
   3.964598170058442*^9, 3.9645981981302967`*^9}, {3.964598258143835*^9, 
   3.9645982837213783`*^9}, 3.964619337614194*^9, 3.964621530045767*^9, 
   3.964622072496583*^9, 3.9646680042435627`*^9},
 CellLabel->
  "Out[211]=",ExpressionUUID->"7312022a-2beb-4437-99a3-4ec2e2e8d074"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "2.Twist Knot(positive): ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["6", "1"], ",", 
    SubscriptBox["8", "1"], ","}], TraditionalForm]],ExpressionUUID->
  "3f916bc0-7dde-4013-a10f-508e612b3794"],
 "  )"
}], "Section",
 CellChangeTimes->{{3.964579704783635*^9, 3.964579716517047*^9}, {
  3.964580092647649*^9, 3.964580113175705*^9}, {3.964581595075288*^9, 
  3.96458160734612*^9}, {3.9646216306212673`*^9, 3.964621696311311*^9}, {
  3.9646217682998333`*^9, 3.964621768299931*^9}, {3.9646218476285343`*^9, 
  3.964621854172271*^9}, {3.964622903291029*^9, 
  3.964622905113227*^9}},ExpressionUUID->"3a81e7da-0df3-47c7-a536-\
e21b15466ceb"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Table", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"QV", "[", 
     RowBox[{"R", ",", "0", ",", "Twistplus", ",", "\"\<Twistplus\>\""}], 
     "]"}], "//", "Factor"}], ",", 
   RowBox[{"{", 
    RowBox[{"R", ",", "1", ",", "5"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.9645853866777077`*^9, 3.964585391774329*^9}, {
   3.96458542368782*^9, 3.964585448702325*^9}, {3.9645859614529*^9, 
   3.964585961799172*^9}, {3.964586297631947*^9, 3.96458630193808*^9}, {
   3.9645863349780693`*^9, 3.964586335339847*^9}, {3.964619564203739*^9, 
   3.96461956464977*^9}, {3.964619646365706*^9, 3.964619649197918*^9}, {
   3.964619705639205*^9, 3.964619710177359*^9}, {3.964621017681664*^9, 
   3.9646210412283983`*^9}, {3.9646211494772882`*^9, 3.964621155553184*^9}, {
   3.9646216041626787`*^9, 3.964621605746871*^9}, 3.964621959498026*^9},
 CellLabel->
  "In[212]:=",ExpressionUUID->"8fa49c19-2284-456b-b703-43ae5be1616d"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", "1", ",", "1", ",", "1", ",", "1"}], "}"}]], "Output",
 CellChangeTimes->{{3.964585534636772*^9, 3.96458555517179*^9}, 
   3.964585699435858*^9, 3.964585850456155*^9, 3.964585962085553*^9, 
   3.9645861006340714`*^9, {3.96458633139554*^9, 3.964586336665814*^9}, 
   3.964588108832078*^9, 3.964590430237084*^9, 3.9645921176370153`*^9, 
   3.964596026216074*^9, 3.964619319718693*^9, 3.9646195507154703`*^9, 
   3.964619582541567*^9, {3.964619703288995*^9, 3.964619711587371*^9}, {
   3.9646210132307777`*^9, 3.964621027686599*^9}, 3.964621122447631*^9, {
   3.9646211538459883`*^9, 3.964621158788424*^9}, 3.9646211896512413`*^9, 
   3.964621608946186*^9, 3.964668007033286*^9},
 CellLabel->
  "Out[212]=",ExpressionUUID->"aea0ed9a-aaff-43f7-9c93-aec844acda3f"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "3.Twist Knot(negative): ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["9", "2"], ".."}], TraditionalForm]],ExpressionUUID->
  "7fa00bb2-34d7-4909-97be-9494f2ea3746"],
 "  )"
}], "Section",
 CellChangeTimes->{{3.964579704783635*^9, 3.964579716517047*^9}, {
  3.964580092647649*^9, 3.964580113175705*^9}, {3.964581595075288*^9, 
  3.96458160734612*^9}, {3.9646216306212673`*^9, 3.964621754505254*^9}, {
  3.964621831543914*^9, 3.964621842504294*^9}, {3.9646228854364567`*^9, 
  3.964622910118449*^9}},ExpressionUUID->"73f84237-f683-459d-9a47-\
51390d68640e"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Table", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"QV", "[", 
     RowBox[{"R", ",", "0", ",", "Twistminus", ",", "\"\<Twistminus\>\""}], 
     "]"}], "//", "Factor"}], ",", 
   RowBox[{"{", 
    RowBox[{"R", ",", "1", ",", "5"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.964621734988493*^9, 3.96462174707857*^9}, 
   3.96462196164509*^9},
 CellLabel->
  "In[213]:=",ExpressionUUID->"5e64ff20-9f31-4613-9091-5addcdaf33c3"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", "1", ",", "1", ",", "1", ",", "1"}], "}"}]], "Output",
 CellChangeTimes->{3.96462175276011*^9, 3.964668010069194*^9},
 CellLabel->
  "Out[213]=",ExpressionUUID->"4297db7d-fd3f-446d-b14a-34ca6e8cac03"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "4. Double Twist : ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["8", "3"], ",", 
    SubscriptBox["10", "3"], ","}], TraditionalForm]],ExpressionUUID->
  "a52cbb7f-a405-42c0-a08f-f296d65f03f2"],
 " )"
}], "Section",
 CellChangeTimes->{{3.964579704783635*^9, 3.964579716517047*^9}, {
  3.964580092647649*^9, 3.964580113175705*^9}, {3.964581595075288*^9, 
  3.96458160734612*^9}, {3.964621788064793*^9, 3.964621824437886*^9}, {
  3.964622912658272*^9, 
  3.964622914700981*^9}},ExpressionUUID->"5830c919-eb49-41c3-91ac-\
d7ff261a6bfa"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Table", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"QV", "[", 
     RowBox[{"R", ",", "0", ",", "Twistplus", ",", "\"\<Twistplus\>\""}], 
     "]"}], "//", "Factor"}], ",", 
   RowBox[{"{", 
    RowBox[{"R", ",", "1", ",", "5"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.9645853866777077`*^9, 3.964585391774329*^9}, {
   3.96458542368782*^9, 3.964585448702325*^9}, {3.9645859614529*^9, 
   3.964585961799172*^9}, {3.964586297631947*^9, 3.96458630193808*^9}, {
   3.9645863349780693`*^9, 3.964586335339847*^9}, {3.9646195709076443`*^9, 
   3.964619571291154*^9}, 3.9646196526068783`*^9, {3.964621779512082*^9, 
   3.964621780721869*^9}, 3.964621963765545*^9},
 CellLabel->
  "In[214]:=",ExpressionUUID->"5d556b53-6325-4f06-b550-6dbbe18c506e"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", "1", ",", "1", ",", "1", ",", "1"}], "}"}]], "Output",
 CellChangeTimes->{{3.964585534636772*^9, 3.96458555517179*^9}, 
   3.964585699435858*^9, 3.964585850456155*^9, 3.964585962085553*^9, 
   3.9645861006340714`*^9, {3.96458633139554*^9, 3.964586336665814*^9}, 
   3.9645881091640387`*^9, 3.96459043054333*^9, 3.9645921179311037`*^9, 
   3.964596026557472*^9, 3.964619320505045*^9, 3.964619551499095*^9, 
   3.964619584772912*^9, 3.964621129785861*^9, 3.9646218657653503`*^9, 
   3.964668012566683*^9},
 CellLabel->
  "Out[214]=",ExpressionUUID->"93a1e1c5-6938-4fa3-a0e2-24832faa6c41"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "5.(Pretzel Knot:  ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["9", "5"], TraditionalForm]],ExpressionUUID->
  "c65eb4a3-9d1d-4a2d-8c37-50d80b1d7306"],
 ",.. )"
}], "Section",
 CellChangeTimes->{{3.964579704783635*^9, 3.964579716517047*^9}, {
   3.964580092647649*^9, 3.964580113175705*^9}, {3.964581595075288*^9, 
   3.96458160734612*^9}, {3.9646218763966293`*^9, 3.9646219068714046`*^9}, 
   3.96462287187929*^9, {3.964622917543208*^9, 
   3.964622917907229*^9}},ExpressionUUID->"065c6695-28ef-4a46-b2c7-\
4aebd772f1d4"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Table", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"QV", "[", 
     RowBox[{"R", ",", "0", ",", "Pretzel", ",", "\"\<Pretzel\>\""}], "]"}], "//",
     "Factor"}], ",", 
   RowBox[{"{", 
    RowBox[{"R", ",", "1", ",", "5"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.9645853866777077`*^9, 3.964585391774329*^9}, {
   3.96458542368782*^9, 3.964585448702325*^9}, {3.9645859614529*^9, 
   3.964585961799172*^9}, {3.964586297631947*^9, 3.96458630193808*^9}, {
   3.9645863349780693`*^9, 3.964586335339847*^9}, {3.964587694388885*^9, 
   3.964587703959919*^9}, {3.964619572707266*^9, 3.964619572845224*^9}, 
   3.964619653863933*^9, {3.964621916882461*^9, 3.964621923614723*^9}, 
   3.964621966200708*^9},
 CellLabel->
  "In[215]:=",ExpressionUUID->"11825c0e-02a2-45db-9df6-81044dba585c"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", "1", ",", "1", ",", "1", ",", "1"}], "}"}]], "Output",
 CellChangeTimes->{
  3.964587706609961*^9, 3.9645881105021257`*^9, 3.9645904324246798`*^9, 
   3.964592118855135*^9, 3.964596028582862*^9, 3.9646193221157722`*^9, 
   3.964619553140239*^9, 3.964619589336441*^9, {3.964621926539904*^9, 
   3.964621936031928*^9}, 3.964668062178895*^9},
 CellLabel->
  "Out[215]=",ExpressionUUID->"fca1e3ff-2172-4d06-8d44-086ae1b67cff"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "6. ",
 Cell[BoxData[
  FormBox[
   RowBox[{"(", 
    SubscriptBox["8", "13"]}], TraditionalForm]],ExpressionUUID->
  "7d4b21eb-69cf-4abc-bb35-75ccd1999775"],
 " Knot Family:  ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["10", "10"], TraditionalForm]],ExpressionUUID->
  "a0a5c4ce-56ff-45c6-943b-c7db239c5675"],
 "  )"
}], "Section",
 CellChangeTimes->{{3.964579704783635*^9, 3.964579716517047*^9}, {
   3.964580092647649*^9, 3.964580113175705*^9}, {3.964581595075288*^9, 
   3.96458160734612*^9}, {3.964621993810672*^9, 3.964622028620494*^9}, 
   3.964622868163468*^9, {3.964622920574244*^9, 
   3.964622922388835*^9}},ExpressionUUID->"a82858b2-0550-45d5-83d3-\
d0af449639dc"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Table", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"QV", "[", 
     RowBox[{"R", ",", "0", ",", "KnotF813", ",", "\"\<KnotF813\>\""}], "]"}],
     "//", "Factor"}], ",", 
   RowBox[{"{", 
    RowBox[{"R", ",", "1", ",", "4"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.964596280399704*^9, 3.9645963092536907`*^9}, {
   3.964619575862317*^9, 3.9646195760064707`*^9}, 3.9646196568490353`*^9, {
   3.964622037996076*^9, 3.9646220458935633`*^9}, {3.964624221531645*^9, 
   3.9646242494139214`*^9}},
 CellLabel->
  "In[216]:=",ExpressionUUID->"57df57cc-25ba-41ce-9dc8-c8edd53dcbc6"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "}"}]], "Output",
 CellChangeTimes->{
  3.964619671858103*^9, {3.964622036680232*^9, 3.96462205630604*^9}, 
   3.964622829219441*^9, 3.9646229722381783`*^9, {3.9646242196636972`*^9, 
   3.9646242306554327`*^9}, 3.9646243018411713`*^9, 3.9646681240690327`*^9},
 CellLabel->
  "Out[216]=",ExpressionUUID->"056f1259-140d-479d-97b2-3c535c735b13"]
}, Open  ]]
}, Open  ]]
}, Closed]]
},
WindowSize->{Full, Full},
WindowMargins->{{Automatic, 0}, {-72, Automatic}},
TaggingRules-><|"TryRealOnly" -> False|>,
FrontEndVersion->"14.3 for Mac OS X ARM (64-bit) (July 8, 2025)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"01ff26cf-abcb-4d21-aed3-f9f5d1fdcd3d"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 1582, 27, 377, "Section",ExpressionUUID->"a019f7da-8d31-41f4-af23-b6fe82e513e8"],
Cell[CellGroupData[{
Cell[2165, 51, 271, 4, 70, "Title",ExpressionUUID->"f9c969fb-6166-4d08-8032-f4c791ab07fb"],
Cell[CellGroupData[{
Cell[2461, 59, 789, 15, 66, "Section",ExpressionUUID->"5ce82ee7-be4a-4769-979e-d77eca5cd2ac"],
Cell[3253, 76, 268, 4, 53, "Subsection",ExpressionUUID->"837a249e-da31-48d7-b869-208371529bbe"]
}, Open  ]],
Cell[CellGroupData[{
Cell[3558, 85, 268, 4, 66, "Section",ExpressionUUID->"1a2cac5c-cd26-4b36-ad13-e3da985ec087"],
Cell[3829, 91, 5399, 140, 264, "Input",ExpressionUUID->"5ba84f24-5afb-41aa-b5d5-56efb89bbc32"]
}, Open  ]],
Cell[CellGroupData[{
Cell[9265, 236, 269, 4, 66, "Section",ExpressionUUID->"5ee02bc3-bacd-448f-8fe6-708ab0965605"],
Cell[9537, 242, 5102, 133, 264, "Input",ExpressionUUID->"54601b0c-ad20-433c-b9d8-0c1caf40df25"],
Cell[14642, 377, 2238, 61, 51, "Input",ExpressionUUID->"ca3ad8a0-8fdd-4d41-a856-6165ce8c71e3"],
Cell[16883, 440, 1503, 45, 31, "Input",ExpressionUUID->"f2d0c1db-8051-4e31-af2e-ffeade0cc8a4"],
Cell[18389, 487, 1419, 32, 29, "Input",ExpressionUUID->"040389c0-ec28-4f66-9ca3-a04c5da6b10a"],
Cell[19811, 521, 153, 3, 29, "Input",ExpressionUUID->"225a37ae-7c3d-4210-afe7-6cdbb674fbe3"]
}, Open  ]],
Cell[CellGroupData[{
Cell[20001, 529, 297, 5, 66, "Section",ExpressionUUID->"2f889706-b608-434c-827f-6a98e71c099c"],
Cell[20301, 536, 854, 19, 29, "Input",ExpressionUUID->"8c331184-191f-42f1-954b-37b48192d492"],
Cell[21158, 557, 922, 20, 29, "Input",ExpressionUUID->"7028b11e-b49a-4c9d-b4ef-8355cf44804f"]
}, Open  ]],
Cell[CellGroupData[{
Cell[22117, 582, 236, 4, 66, "Section",ExpressionUUID->"6a4aba1a-320b-4c07-b91b-5aa4819c284e"],
Cell[22356, 588, 941, 21, 29, "Input",ExpressionUUID->"6a5b34db-aa0a-491b-b3a9-8c07334ab39c"],
Cell[23300, 611, 856, 18, 29, "Input",ExpressionUUID->"7cb11421-d0d9-4010-ad4d-42995000757f"],
Cell[24159, 631, 226, 4, 29, "Input",ExpressionUUID->"6c8beef1-7126-4b1b-a8c3-6c76b3ee5c3f"],
Cell[24388, 637, 553, 13, 29, "Input",ExpressionUUID->"9926bce2-dfcf-4e6e-81c1-df09ffbb9fb1"]
}, Open  ]],
Cell[CellGroupData[{
Cell[24978, 655, 214, 4, 66, "Section",ExpressionUUID->"265163ce-b3ab-4a84-b35c-84af2520077d"],
Cell[25195, 661, 1887, 51, 96, "Input",ExpressionUUID->"b1e4fe23-c8bc-4710-a0a6-98547930f107"]
}, Open  ]],
Cell[27097, 715, 1627, 31, 167, "Section",ExpressionUUID->"e4532866-7cbd-46bd-ab6e-13a54b72f710"],
Cell[CellGroupData[{
Cell[28749, 750, 379, 6, 52, "Section",ExpressionUUID->"7b29362e-fff1-4be4-aaa0-2513e7ffa964"],
Cell[CellGroupData[{
Cell[29153, 760, 2292, 54, 151, "Input",ExpressionUUID->"9269e256-432c-4f7b-b61a-79203a033058"],
Cell[31448, 816, 1084, 25, 52, "Output",ExpressionUUID->"3b67209b-e722-4274-8ed5-6b78bfcb887a"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[32581, 847, 1034, 24, 66, "Section",ExpressionUUID->"d4dfdec7-04ab-4df4-a444-7866a52b1fbd"],
Cell[33618, 873, 2583, 65, 213, "Input",ExpressionUUID->"a68d40a2-5965-4aaf-b9f7-07d4d0e80e12"],
Cell[CellGroupData[{
Cell[36226, 942, 385, 7, 29, "Input",ExpressionUUID->"2c05843f-0d04-4334-aa23-97a811806fdb"],
Cell[36614, 951, 1149, 33, 52, "Output",ExpressionUUID->"20ad70ee-d145-42f5-b159-2aa038e2e9a5"]
}, Open  ]]
}, Open  ]],
Cell[37790, 988, 1089, 25, 66, "Section",ExpressionUUID->"9ab8c6c5-a0fb-4214-b46d-19c3f409bc45"],
Cell[CellGroupData[{
Cell[38904, 1017, 432, 7, 52, "Section",ExpressionUUID->"5f4d0ae9-e664-47d8-8542-22cd3bdc658a"],
Cell[39339, 1026, 1152, 28, 49, "Input",ExpressionUUID->"654b384e-ed99-4953-b19b-c21ead4eb08f"],
Cell[CellGroupData[{
Cell[40516, 1058, 385, 8, 29, "Input",ExpressionUUID->"f00d7728-56f5-43e4-a79a-f2e2c7086ae1"],
Cell[40904, 1068, 831, 22, 52, "Output",ExpressionUUID->"4a50aca3-148f-44f3-b169-200a735a20d8"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[41784, 1096, 1120, 28, 66, "Section",ExpressionUUID->"1b3f80aa-475d-4d01-b2dc-9bd591b752d9"],
Cell[CellGroupData[{
Cell[42929, 1128, 540, 10, 43, "Subsubsection",ExpressionUUID->"2b3eebf8-5b01-4f1e-9e6e-aacfb7ac524d"],
Cell[43472, 1140, 1072, 25, 29, "Input",ExpressionUUID->"3e30b97c-ea87-42a6-b90a-b187d2e28317"],
Cell[CellGroupData[{
Cell[44569, 1169, 575, 10, 29, "Input",ExpressionUUID->"f812e9aa-5b2a-4dfc-a052-86f592568e4b"],
Cell[45147, 1181, 1427, 37, 52, "Output",ExpressionUUID->"8f7f2a2c-52f9-46df-a05b-21c7c408cda8"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[46613, 1223, 447, 7, 66, "Section",ExpressionUUID->"1a3cfcf0-feb0-4ff0-a421-53b1ecbb908d"],
Cell[CellGroupData[{
Cell[47085, 1234, 329, 6, 39, "Section",ExpressionUUID->"f10a1174-7ceb-4cd7-96f2-4c45254ff01a"],
Cell[47417, 1242, 868, 25, 29, "Input",ExpressionUUID->"f9e495b7-a50d-4cd7-adec-3ec7826aa5c4"],
Cell[48288, 1269, 2074, 56, 131, "Input",ExpressionUUID->"d9cd3c81-5f98-4ab4-b8e4-08f04e7ee71f"]
}, Open  ]],
Cell[CellGroupData[{
Cell[50399, 1330, 928, 25, 105, "Section",ExpressionUUID->"d291f465-66f0-4cd0-ba40-4c89841b7d45"],
Cell[51330, 1357, 1510, 41, 70, "Input",ExpressionUUID->"e75f7e0d-835e-468a-924a-46792ff0c057"],
Cell[52843, 1400, 1450, 40, 49, "Input",ExpressionUUID->"4ba099d0-06b3-4195-8629-1f7e26e9bee8"],
Cell[54296, 1442, 1122, 29, 70, "Input",ExpressionUUID->"85288503-432b-4a76-8d08-65e224cfa54e"],
Cell[55421, 1473, 527, 16, 29, "Input",ExpressionUUID->"a8f4be0c-7711-47f2-b888-3dd0b0e5ac1f"],
Cell[55951, 1491, 1404, 28, 29, "Input",ExpressionUUID->"efea8a18-7f63-4360-90f9-19d3f2213866"],
Cell[CellGroupData[{
Cell[57380, 1523, 865, 15, 29, "Input",ExpressionUUID->"6c62dcd8-101e-46ae-9ed0-0d72af55294b"],
Cell[58248, 1540, 1672, 57, 52, "Output",ExpressionUUID->"1d0bc825-28d8-4401-9520-74271359680b"]
}, Open  ]]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[59981, 1604, 253, 4, 70, "Title",ExpressionUUID->"58429236-2ddc-45b6-8a2f-9898bb4dfac7"],
Cell[CellGroupData[{
Cell[60259, 1612, 253, 4, 66, "Section",ExpressionUUID->"2215b097-fe71-4c22-be00-0f6eb8b4076f"],
Cell[CellGroupData[{
Cell[60537, 1620, 226, 5, 53, "Subsection",ExpressionUUID->"9aeba410-5a61-46b9-9367-3828a62bf1fd"],
Cell[60766, 1627, 1459, 37, 71, "Input",ExpressionUUID->"cdb857a4-89d9-477f-88d3-bdff7109c3cf"]
}, Open  ]],
Cell[CellGroupData[{
Cell[62262, 1669, 183, 3, 53, "Subsection",ExpressionUUID->"6a9cbb64-9f89-4f06-918c-d7523992a23d"],
Cell[62448, 1674, 3860, 97, 234, "Input",ExpressionUUID->"2f1d29bb-3845-4207-b293-5299358716a3"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[66357, 1777, 166, 3, 66, "Section",ExpressionUUID->"c6166af0-b10e-4086-8720-631a45be5866"],
Cell[CellGroupData[{
Cell[66548, 1784, 273, 6, 53, "Subsection",ExpressionUUID->"a9f27964-f24a-420d-be47-b89ccea3c3a9"],
Cell[66824, 1792, 3340, 93, 112, "Input",ExpressionUUID->"3ff9cc83-4a5c-4dc3-a831-729f6507b771"],
Cell[70167, 1887, 2330, 62, 91, "Input",ExpressionUUID->"6804a1e3-851f-46b8-9de5-8152b4a89025"]
}, Open  ]],
Cell[CellGroupData[{
Cell[72534, 1954, 159, 3, 53, "Subsection",ExpressionUUID->"82168b7f-b569-48c1-b845-31d65463c55f"],
Cell[72696, 1959, 8019, 175, 363, "Input",ExpressionUUID->"4ffe7496-8ef5-4162-b767-b88ed5707694"]
}, Open  ]],
Cell[CellGroupData[{
Cell[80752, 2139, 176, 3, 53, "Subsection",ExpressionUUID->"e290ea8a-4e8a-40ae-9b0e-7720b4da0dd0"],
Cell[80931, 2144, 429, 8, 55, "Text",ExpressionUUID->"45458641-4349-49a7-98b9-62d0001bd9b2"],
Cell[81363, 2154, 3913, 84, 274, "Input",ExpressionUUID->"912fb80b-b069-4f94-a47c-95a65970afd7"]
}, Open  ]]
}, Open  ]],
Cell[85303, 2242, 1832, 39, 88, "Section",ExpressionUUID->"d0f6bb90-4f2e-42d5-b285-e898fe213aeb"],
Cell[CellGroupData[{
Cell[87160, 2285, 1203, 26, 89, "Section",ExpressionUUID->"f7ee2ace-0e5b-4bf9-b694-3429b4e85462"],
Cell[CellGroupData[{
Cell[88388, 2315, 458, 8, 29, "Input",ExpressionUUID->"56fc6822-b370-4055-ae8d-4ed42dfc3c74"],
Cell[88849, 2325, 514, 8, 33, "Output",ExpressionUUID->"230d6d07-8bea-4176-9e68-11ec5dcc345e"]
}, Open  ]],
Cell[89378, 2336, 2822, 78, 260, "Input",ExpressionUUID->"3ff5b43b-d908-4b03-b54e-bdffa7475a3c"],
Cell[92203, 2416, 282, 6, 29, "Input",ExpressionUUID->"0cbd0996-c448-48e1-8b6e-09468c09b729"]
}, Open  ]],
Cell[CellGroupData[{
Cell[92522, 2427, 1186, 26, 103, "Section",ExpressionUUID->"4fab5f19-7ba5-4d34-9556-d42c2f3e70c2"],
Cell[93711, 2455, 3488, 100, 410, "Input",ExpressionUUID->"af32b841-4958-4f37-9a4f-625ccec48879"],
Cell[97202, 2557, 352, 7, 29, "Input",ExpressionUUID->"ef849de1-bfb6-4ebf-9a3b-46d77c52fdfb"]
}, Open  ]],
Cell[CellGroupData[{
Cell[97591, 2569, 1138, 25, 103, "Section",ExpressionUUID->"85e069fe-9dfc-42e5-b5ac-9f09cec305e2"],
Cell[98732, 2596, 266, 6, 29, "Input",ExpressionUUID->"a3f032c2-2227-45f1-b2d9-9c80da36cebf"],
Cell[99001, 2604, 907, 24, 29, "Input",ExpressionUUID->"369512d9-7910-49b0-9e7f-684634f96d28"],
Cell[99911, 2630, 301, 5, 29, "Input",ExpressionUUID->"fea3115e-97ef-4fb1-a5b7-f60683c7e6e3"],
Cell[100215, 2637, 2557, 75, 240, "Input",ExpressionUUID->"a86da331-d973-42c3-9be8-0bae7cef1f42"],
Cell[102775, 2714, 175, 3, 29, "Input",ExpressionUUID->"48ec80bb-82a3-4bcb-84fe-10b3e09a9721"],
Cell[102953, 2719, 329, 7, 29, "Input",ExpressionUUID->"49b6a3aa-5d6b-4410-a6c9-ffe99f496bd3"]
}, Open  ]],
Cell[CellGroupData[{
Cell[103319, 2731, 1199, 27, 103, "Section",ExpressionUUID->"30319fb5-c3f5-4477-a574-3f838bdbd196"],
Cell[104521, 2760, 247, 5, 29, "Input",ExpressionUUID->"464afc98-f5ff-4dbe-8087-e64125d532d9"],
Cell[104771, 2767, 1687, 44, 70, "Input",ExpressionUUID->"8fbf0aea-06b9-4f0b-a821-6f6fe4bf416f"],
Cell[106461, 2813, 3670, 121, 259, "Input",ExpressionUUID->"a4577986-cdb4-4d43-a21b-8d718706f82e"],
Cell[110134, 2936, 383, 8, 29, "Input",ExpressionUUID->"5deaa56f-0fe4-4f29-b5c9-04d903115c87"]
}, Open  ]],
Cell[CellGroupData[{
Cell[110554, 2949, 1246, 30, 103, "Section",ExpressionUUID->"0dcefbba-6de3-49b4-830d-80f7954d4407"],
Cell[111803, 2981, 231, 5, 29, "Input",ExpressionUUID->"101f8768-688d-4b86-a666-7c49b7a86443"],
Cell[112037, 2988, 395, 6, 29, "Input",ExpressionUUID->"721fc571-046e-4865-aa59-ca78afc7b802"],
Cell[112435, 2996, 1904, 47, 70, "Input",ExpressionUUID->"bcde82af-a3cf-4b1c-9696-52a15b4787b1"],
Cell[114342, 3045, 177, 3, 29, "Input",ExpressionUUID->"828038fe-3273-4dae-804f-b7b1fd3f22c9"],
Cell[114522, 3050, 4564, 129, 486, "Input",ExpressionUUID->"ee2de617-384c-48c1-b6ce-45de9af05dcd"],
Cell[119089, 3181, 332, 7, 29, "Input",ExpressionUUID->"2a147462-f6d5-4091-a1a1-c2d58e955125"]
}, Open  ]],
Cell[CellGroupData[{
Cell[119458, 3193, 1275, 33, 103, "Section",ExpressionUUID->"b983ba6d-b412-4fe4-8c83-8512d997df4d"],
Cell[120736, 3228, 267, 6, 29, "Input",ExpressionUUID->"4e27a7d1-7fe0-47c4-83fb-d63ae17302ae"],
Cell[121006, 3236, 2316, 67, 111, "Input",ExpressionUUID->"33264c69-7077-46e8-903f-48c854f10f80"],
Cell[123325, 3305, 16087, 484, 783, "Input",ExpressionUUID->"5ee97f5d-5710-4075-b459-c684f5e67fa2"],
Cell[139415, 3791, 254, 6, 29, "Input",ExpressionUUID->"f1398b88-1050-437f-8d93-ad06f045e385"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[139718, 3803, 1298, 41, 131, "Title",ExpressionUUID->"e70d7370-0b85-4cb8-bc1e-3ea98546d938"],
Cell[141019, 3846, 293, 6, 29, "Input",ExpressionUUID->"3b919c77-8fc7-4113-a4b1-a709fd6c66c5"],
Cell[141315, 3854, 3648, 93, 233, "Input",ExpressionUUID->"41705d92-c881-4a84-890e-dfdab0f83756"],
Cell[CellGroupData[{
Cell[144988, 3951, 506, 9, 29, "Input",ExpressionUUID->"fe172700-1f32-46af-bbb5-7374f60968ad"],
Cell[145497, 3962, 3474, 102, 240, "Output",ExpressionUUID->"29a858d3-c301-4c77-a7c4-64ce4a963094"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[149020, 4070, 390, 7, 70, "Title",ExpressionUUID->"acc77f89-7469-4cc6-8015-cca53fbba67b"],
Cell[CellGroupData[{
Cell[149435, 4081, 511, 8, 66, "Section",ExpressionUUID->"db4aac4b-460e-41e3-8d20-79c557f55fe3"],
Cell[149949, 4091, 4226, 96, 272, "Input",ExpressionUUID->"fa1cd069-7ca9-4559-97f7-dbe2115f4231"],
Cell[CellGroupData[{
Cell[154200, 4191, 250, 5, 29, "Input",ExpressionUUID->"2b1824da-4b34-44a2-b7b1-fee170c64810"],
Cell[154453, 4198, 942, 30, 52, "Output",ExpressionUUID->"b5d21742-1054-4f0c-bb9f-8c0e60f7112a"]
}, Open  ]]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[155456, 4235, 355, 6, 70, "Title",ExpressionUUID->"11c3408c-b417-487f-b83d-6f4ad70aa47e"],
Cell[155814, 4243, 578, 15, 29, "Input",ExpressionUUID->"8ca586e6-2ae3-4b1a-aa9f-aedc1fccec92"],
Cell[CellGroupData[{
Cell[156417, 4262, 439, 7, 66, "Section",ExpressionUUID->"ccc20c3d-dbf7-404b-98ea-a7d973f124fb"],
Cell[156859, 4271, 349, 6, 29, "Input",ExpressionUUID->"0346fbae-bc1b-44f3-8001-bf974c946cd9"],
Cell[157211, 4279, 1236, 23, 29, "Input",ExpressionUUID->"0d6c4591-f417-47a4-bc0e-5411fd8100e4"]
}, Open  ]],
Cell[CellGroupData[{
Cell[158484, 4307, 325, 5, 66, "Section",ExpressionUUID->"8b0bebc4-fac8-4dab-8bf4-d43f6f21737c"],
Cell[158812, 4314, 981, 28, 29, "Input",ExpressionUUID->"f525919e-ef82-468a-8911-d388e07eb63b"],
Cell[CellGroupData[{
Cell[159818, 4346, 758, 21, 46, "Input",ExpressionUUID->"235ed5d0-3b2c-4e3e-8845-1e20cac3a42d"],
Cell[160579, 4369, 477, 9, 33, "Output",ExpressionUUID->"7312022a-2beb-4437-99a3-4ec2e2e8d074"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[161105, 4384, 670, 16, 66, "Section",ExpressionUUID->"3a81e7da-0df3-47c7-a536-e21b15466ceb"],
Cell[CellGroupData[{
Cell[161800, 4404, 941, 18, 29, "Input",ExpressionUUID->"8fa49c19-2284-456b-b703-43ae5be1616d"],
Cell[162744, 4424, 808, 13, 33, "Output",ExpressionUUID->"aea0ed9a-aaff-43f7-9c93-aec844acda3f"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[163601, 4443, 586, 14, 66, "Section",ExpressionUUID->"73f84237-f683-459d-9a47-51390d68640e"],
Cell[CellGroupData[{
Cell[164212, 4461, 452, 12, 29, "Input",ExpressionUUID->"5e64ff20-9f31-4613-9091-5addcdaf33c3"],
Cell[164667, 4475, 249, 5, 33, "Output",ExpressionUUID->"4297db7d-fd3f-446d-b14a-34ca6e8cac03"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[164965, 4486, 563, 15, 66, "Section",ExpressionUUID->"5830c919-eb49-41c3-91ac-d7ff261a6bfa"],
Cell[CellGroupData[{
Cell[165553, 4505, 770, 16, 29, "Input",ExpressionUUID->"5d556b53-6325-4f06-b550-6dbbe18c506e"],
Cell[166326, 4523, 635, 11, 33, "Output",ExpressionUUID->"93a1e1c5-6938-4fa3-a0e2-24832faa6c41"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[167010, 4540, 540, 13, 66, "Section",ExpressionUUID->"065c6695-28ef-4a46-b2c7-4aebd772f1d4"],
Cell[CellGroupData[{
Cell[167575, 4557, 811, 17, 29, "Input",ExpressionUUID->"11825c0e-02a2-45db-9df6-81044dba585c"],
Cell[168389, 4576, 471, 9, 33, "Output",ExpressionUUID->"fca1e3ff-2172-4d06-8d44-086ae1b67cff"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[168909, 4591, 694, 19, 66, "Section",ExpressionUUID->"a82858b2-0550-45d5-83d3-d0af449639dc"],
Cell[CellGroupData[{
Cell[169628, 4614, 605, 14, 29, "Input",ExpressionUUID->"57df57cc-25ba-41ce-9dc8-c8edd53dcbc6"],
Cell[170236, 4630, 418, 8, 33, "Output",ExpressionUUID->"056f1259-140d-479d-97b2-3c535c735b13"]
}, Open  ]]
}, Open  ]]
}, Closed]]
}
]
*)


